Higher multipoles of the galaxy bispectrum in redshift space

As a generalization of our previous work [Phys. Rev. D 95 043528 (2017)], in which an analytic model for the galaxy bispectrum in redshift space was developed on the basis of the halo approach, we here investigate its higher multipoles that have not been known so far. The redshift-space bispectrum includes the two variables $\omega$ and $\phi$ for the line-of-sight direction, and the higher multipole bispectra are defined by the coefficients in the expansion of the redshift-space bispectrum using the spherical harmonics. We find 6 new nonvanishing components out of $25$ total components up to $\ell=4$, in addition to 3 components discussed in the previous work (monopole, quadruple, and hexadecapole of $m=0$). The characteristic behaviors of the new nonvanishing multipoles are compared with the results of galaxy mock catalogs that match the halo occupation distribution of the Sloan Digital Sky Survey Baryonic Oscillation Spectroscopic Survey low-redshift sample. We find that the multipoles with $m\ne 0$ are also sensitive to redshift-space distortion (RSD) as well as those with $m=0$ and thus are key ingredients in the RSD analysis using the galaxy bispectrum. Analytic approximation formulas for these nonzero components are also presented; these are useful for understanding the characteristic behaviors.

==> 1h4o_for_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    201556,       4187]
NotebookOptionsPosition[    194551,       4007]
NotebookOutlinePosition[    194939,       4024]
CellTagsIndexPosition[    194896,       4021]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "is", " ", "recommended", " ", "to", " ", "read", " ", "or", 
    " ", "run", " ", "this", " ", "code", " ", "on", " ", "the", " ", 
    "latest", " ", "Mathematica", " ", "version"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "approximate", " ", "formulas", " ", "in", " ", 
     "the", " ", "appendix", " ", "of", " ", "the", " ", "paper"}], ",", " ", 
    
    RowBox[{
    "the", " ", "equation", " ", "numberings", " ", "are", " ", "marked", " ",
      "with", " ", 
     StyleBox["red",
      FontColor->RGBColor[1, 0, 0]], " ", "color"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Only", " ", "non"}], "-", 
     RowBox[{
     "vanishing", " ", "components", " ", "will", " ", "be", " ", 
      "outputed"}]}], ",", 
    RowBox[{
    "if", " ", "the", " ", "components", " ", "for", " ", "a", " ", "set", 
     " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"l", ",", "m"}], ")"}], " ", "are", " ", "vanishing"}], ",", 
    " ", 
    RowBox[{"a", " ", "message", " ", "in", " ", 
     StyleBox["orange",
      FontColor->RGBColor[1, 0.5, 0]], " ", "will", " ", "be", " ", 
     "displayed"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["purple",
      FontColor->RGBColor[0.5, 0, 0.5]], " ", "are", " ", "corresponding", 
     " ", "to", " ", "the", " ", "cosine", " ", "component", " ", "of", " ", 
     "spherical", " ", "harmonics"}], ",", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "c"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Non", "-", 
      RowBox[{"vanishing", " ", "components", " ", "with", " ", "m"}]}], "=", 
     
     RowBox[{"0", " ", "discussed", " ", "in", " ", 
      ButtonBox[
       RowBox[{"arXiv", ":", "1610.03665"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/abs/1610.03665v2"], None},
       ButtonNote->"https://arxiv.org/abs/1610.03665v2"], " ", "are", " ", 
      RowBox[{"included", ".", "\[IndentingNewLine]", "They"}], " ", "are", 
      " ", "in", " ", 
      StyleBox["purple",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["but",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["unnumbered",
       FontColor->RGBColor[0.5, 0, 0.5]]}]}], ",", 
    RowBox[{
    "and", " ", "can", " ", "be", " ", "compared", " ", "with", " ", 
     "results", " ", "of", " ", 
     ButtonBox[
      RowBox[{"arXiv", ":", "1610.03665"}],
      BaseStyle->"Hyperlink",
      ButtonData->{
        URL["https://arxiv.org/abs/1610.03665v2"], None},
      ButtonNote->"https://arxiv.org/abs/1610.03665v2"]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["blue",
      FontColor->RGBColor[0, 0, 1]], " ", "are", " ", "corresponding", " ", 
     "to", " ", "the", " ", "sine", " ", "component"}], ",", " ", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "s"}]]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "few", " ", "expressions", " ", "may", " ", "look", " ", 
      "slightly", " ", "different", " ", "from", " ", "those", " ", "in", " ",
       "the", " ", "appendix", " ", "of", " ", "paper", " ", "at", " ", 
      "first", " ", "sight"}], ",", 
     RowBox[{
     "but", " ", "it", " ", "is", " ", "easy", " ", "to", " ", "verify", " ", 
      "they", " ", "are", " ", "exactly", " ", "indentical", " ", "in", " ", 
      "spite", " ", "of", " ", "the", " ", "slight", " ", "difference", " ", 
      "in", " ", "the", " ", "way", " ", "of", " ", "collecting", " ", "some",
       " ", "terms", " ", "and", " ", "in", " ", "the", " ", "order", " ", 
      "of", " ", "the", " ", "multipliers"}]}], "*)"}],
   FontColor->RGBColor[0, 1, 0]]}]], "Input",
 CellChangeTimes->{{3.705461187231504*^9, 3.705461274971293*^9}, {
   3.7054615936411*^9, 3.705461594441181*^9}, {3.705461869133713*^9, 
   3.705462098591984*^9}, {3.7054622487505007`*^9, 3.705462276119915*^9}, {
   3.7054627154948463`*^9, 3.705462791800548*^9}, {3.705462823418827*^9, 
   3.705462824360475*^9}, {3.705463680889016*^9, 3.705463682115168*^9}, {
   3.7054637222010717`*^9, 3.705463917817059*^9}, {3.705463960142913*^9, 
   3.705464023365068*^9}, {3.705464055533901*^9, 3.705464116416142*^9}, {
   3.705464154903673*^9, 3.70546415521762*^9}, {3.705464290503949*^9, 
   3.705464291165493*^9}, {3.705464446024989*^9, 3.7054645067184973`*^9}, {
   3.705465182561595*^9, 3.705465182951181*^9}, {3.705467335682538*^9, 
   3.705467347442198*^9}, 3.705746487482753*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]", ",", "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", 
     "k2", ",", "k3", ",", "w", ",", "\[Phi]"}], "}"}], "\[Element]", 
   "Reals"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "m"}], "}"}], "\[Element]", "Integers"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.688723977199098*^9, 3.688723977840733*^9}, {
  3.692107840441106*^9, 3.692107840607572*^9}, {3.692112281721114*^9, 
  3.692112311635292*^9}, {3.6921123617658854`*^9, 3.692112365242323*^9}, {
  3.6921171870157547`*^9, 3.692117189143705*^9}, {3.692846882166675*^9, 
  3.692846883575897*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Parameter", " ", 
   RowBox[{"(", 
    RowBox[{"l", ",", "m"}], ")"}], " ", "for", " ", "spherical", " ", 
   "harmonics"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705451659172728*^9, 3.705451671155518*^9}, {
  3.705451792800006*^9, 3.705451805536927*^9}, {3.705462280224921*^9, 
  3.705462289642582*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Mu]", ",", "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", 
   ",", "k3", ",", "w", ",", "\[Phi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.692846845461851*^9, 3.692846850400577*^9}, {
  3.692846892436236*^9, 3.6928468962618027`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"ord", "=", "4"}], ";"}],
  Background->None]], "Input",
 CellChangeTimes->{{3.692821047235386*^9, 3.692821081636909*^9}, {
  3.6928211755418043`*^9, 3.6928211785109663`*^9}, {3.692821795186635*^9, 
  3.692821795358618*^9}, {3.692853197435129*^9, 3.692853197597628*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Definition", " ", "for", " ", "the", " ", "order", " ", "of", " ", 
    "Taylor", " ", "expansion", " ", "for", " ", "approximation"}], ",", " ", 
   
   RowBox[{"ord", "=", 
    RowBox[{
    "4", " ", "means", " ", "terms", " ", "are", " ", "expanded", " ", "to", 
     " ", "the", " ", "order", " ", "of", " ", 
     SuperscriptBox["\[Lambda]", "4"]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.705451550658827*^9, 3.705451649193866*^9}, {
  3.705462293369515*^9, 3.705462294447493*^9}, {3.7054645531150637`*^9, 
  3.705464579730947*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k1", "2"]}], "*", 
        SuperscriptBox["\[Mu]1", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k2", "2"]}], "*", 
        SuperscriptBox["\[Mu]2", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k3", "2"]}], "*", 
        SuperscriptBox["\[Mu]3", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6928210967026052`*^9, 3.6928211797710867`*^9}, {
  3.692821230996594*^9, 3.6928212321679907`*^9}, {3.6928212645791473`*^9, 
  3.692821310273551*^9}, {3.6928213837964783`*^9, 3.692821417424202*^9}, {
  3.694866646229322*^9, 3.694866733480595*^9}, {3.694872832548686*^9, 
  3.6948728491618567`*^9}, {3.7054517589059267`*^9, 3.7054517656341343`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{"u1", "*", "u2"}], "+", 
    RowBox[{"u2", "*", "u3"}], "+", 
    RowBox[{"u3", "*", "u1"}]}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"k3", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Lambda]", "=", 
    SubscriptBox["\[Lambda]", 
     RowBox[{"v", ",", "off"}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{
  3.692104915956377*^9, {3.705451536559613*^9, 3.705451536963769*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Construction", " ", "of", " ", "real", " ", "basis", " ", "spherical", " ",
    "harmonics", " ", 
   RowBox[{"fsh", "[", 
    RowBox[{"l", ",", "m"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"fshc", "[", 
       RowBox[{"l", ",", "m"}], "]"}], " ", "&"}], " ", 
     RowBox[{"fshs", "[", 
      RowBox[{"l", ",", "m"}], "]"}]}], " "}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7054517294204683`*^9, 3.705451744988936*^9}, {
  3.705461689381789*^9, 3.705461720419276*^9}, {3.705462298192453*^9, 
  3.705462299330895*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"condc", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "1", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conds", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "Null", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshc", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"condc", "[", "m", "]"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"Abs", "[", "m", "]"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Cos", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshs", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"conds", "[", "m", "]"}], "*", 
    StyleBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"-", 
       RowBox[{"Abs", "[", "m", "]"}]}]],
     Background->RGBColor[0.9, 1, 1]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fsh", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", 
     RowBox[{"fshc", "[", 
      RowBox[{"l", ",", "m"}], "]"}], ",", "Null"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"Cos", "[", "w", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0DtIQmEAhmGpiBAro8sQKDUICdIWFKFml+WMgRGEEUZYFBRmQqahpQVB
25nUIrxMCZkIQjpkeE6ES5iYlaSQRGkSYg1ZQ//n8PLsb696dXKhjsPhdJOg
+VPuEu0UFaUp5gxuUtwgZMdsUeiiH25goRqKw/zgdwoe2+LP0NtA5WF9xlGA
l7lkSE8UWKIRuNa03te1W1T4Wxr7oTpwtTREZA3BZail01r4OrOng8a5k4SB
GDsXJuGF7kiwRWTCGiEMsolDOH8noaFI3uyEHdJRN1T9tgbguG2/pjttuIV6
j+oe0o/lLOT6rnNwIkW9wXdxuQrNi0qBkZi22GtWvnpEkH16EUPGx3dBnp/x
QMqrD0NNbCACrXQoBbmnwxko4ytL0Bn4qMCiI/YDD9qm/6BJJuGbiBvSbDvk
jWyvdFrJl1m7Fv4DRK7eZA==
  "]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Arrays", " ", "for", " ", "saving", " ", "calulation", " ", "results", 
    " ", "of", " ", "respective", " ", "multipole", " ", "components"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ord", "=", 
    RowBox[{"order", " ", "of", " ", 
     RowBox[{"expansion", ":", " ", 
      RowBox[{
      "to", " ", "determine", " ", "the", " ", "size", " ", "of", " ", 
       "array", " ", "for", " ", "storage"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.705451897899942*^9, 3.7054519447583313`*^9}, {
  3.705451988160118*^9, 3.705452009939712*^9}, {3.7054520528830147`*^9, 
  3.705452059607882*^9}, {3.705461742233864*^9, 3.705461742851385*^9}, {
  3.705462260595289*^9, 3.705462263113349*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B1hc", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B1hs", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C1hclam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C1hslam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.693233554254854*^9, 3.6932335993999557`*^9}, {
  3.705458212048197*^9, 3.705458212697521*^9}, {3.705458962911501*^9, 
  3.705458965826038*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timei", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timef", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Arrays", " ", "for", " ", "estimation", " ", "of", " ", "calculation", " ",
    "duration"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705452148528504*^9, 3.7054521688821993`*^9}, {
  3.705462306922393*^9, 3.705462309714281*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l", "=", "0"}], ",", 
   RowBox[{"l", "\[LessEqual]", "ord"}], ",", 
   RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "0"}], ",", 
     RowBox[{"m", "\[LessEqual]", "l"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", "l"}], ";", 
      RowBox[{"m", "=", "m"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"timei", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqnum", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "1", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "2", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "3", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "4", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "3"}]}], ",", "5", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "4"}]}], ",", "6", ",", "True", ",", 
         "Null"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"for", " ", "equation", " ", "numbering"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.49", ",", "0.48", ",", "0.78"}], "]"}]}]}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<l=`1` , m=`2`\>\"", ",", "l", ",", "m"}], "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.22", ",", "0.67", ",", "0.5"}], "]"}]}]}], "]"}], "]"}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`\>\
\"", ",", "l", ",", "m", ",", 
         RowBox[{"fsh", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \
\(`1`\), \(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = \
`3`\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "w", ",", "\[Phi]"}], "]"}]}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int0c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int1c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0c", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"B1hc", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2c", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C1hclam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"B1hc", "[", 
              RowBox[{"l", ",", "m"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C1hclam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"B1hc", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "-", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"2", "*", "ord"}]], 
          RowBox[{
           RowBox[{"C1hclam", "[", 
            RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
           SuperscriptBox["\[Lambda]", "i"]}]}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"B1hc", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"2", "*", "ord"}]], 
         RowBox[{
          RowBox[{"C1hclam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
          SuperscriptBox["\[Lambda]", "i"]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B1hc", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(1  h\), \(`1`, `2`c\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B1hc", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Purple"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\n", 
      RowBox[{
       RowBox[{"int0s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int1s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0s", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", " ", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], "*", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"B1hs", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2s", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C1hslam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"B1hs", "[", 
              RowBox[{"l", ",", "m"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C1hslam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"B1hs", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "-", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "1"}], 
           RowBox[{"2", "*", "ord"}]], 
          RowBox[{
           RowBox[{"C1hslam", "[", 
            RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
           SuperscriptBox["\[Lambda]", "i"]}]}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"B1hs", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], 
          RowBox[{"2", "*", "ord"}]], 
         RowBox[{
          RowBox[{"C1hslam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
          SuperscriptBox["\[Lambda]", "i"]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B1hs", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(1  h\), \(`1`, `2`s\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B1hs", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.87, 0.94, 1]], 
      RowBox[{
       RowBox[{"timef", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"eqnum", "===", "Null"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{"\"\<>>> Eq.(B`1`)\>\"", ",", "eqnum"}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Red"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"B1hc", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], "&&", 
          RowBox[{
           RowBox[{"B1hs", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "===", "0"}]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{
            "StringForm", "[", 
             "\"\<No non-vanishing components for this multipole!\>\"", "]"}],
             ",", 
            RowBox[{"FontColor", "\[Rule]", "Orange"}], ",", 
            RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \
\(\[Tilde]\)], \(1  h\), \(`1`, `2`\)]\): `3`s\>\"", ",", "l", ",", "m", ",", 
          
          RowBox[{
           RowBox[{"timef", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"timei", "[", 
            RowBox[{"l", ",", "m"}], "]"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.14", ",", "0.5", ",", "0.75"}], "]"}]}]}], "]"}], "]"}],
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time1", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<Total Calc. duration: `1` s\>\"", ",", 
     RowBox[{"time1", "-", "time0"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"l", ",", "m"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.692822371907218*^9, 3.6928225406089497`*^9}, {
   3.6928226065080023`*^9, 3.692822622568054*^9}, {3.6928226533263407`*^9, 
   3.6928227468936768`*^9}, {3.6928228070719337`*^9, 
   3.6928228487523537`*^9}, {3.692822891605214*^9, 3.692822938369096*^9}, {
   3.6928619439352694`*^9, 3.692861944753414*^9}, {3.6928623193298817`*^9, 
   3.6928623465937357`*^9}, {3.692862450178795*^9, 3.692862574644465*^9}, {
   3.6928626703202*^9, 3.692862672459261*^9}, {3.69286305837397*^9, 
   3.6928630818088913`*^9}, {3.692863154797226*^9, 3.692863454409775*^9}, {
   3.692863514869364*^9, 3.692863525743369*^9}, {3.692863895600473*^9, 
   3.692863916032872*^9}, {3.692864589552541*^9, 3.692864627066957*^9}, {
   3.692864697191223*^9, 3.692864715689983*^9}, {3.692864745959113*^9, 
   3.69286476134836*^9}, {3.6928649155504713`*^9, 3.69286491729453*^9}, {
   3.692865015520944*^9, 3.692865025263335*^9}, {3.692865065167754*^9, 
   3.6928651161282187`*^9}, {3.692865146972085*^9, 3.692865294280806*^9}, {
   3.692865327630034*^9, 3.692865348568913*^9}, {3.692865424464698*^9, 
   3.692865458606339*^9}, {3.6928655642353067`*^9, 3.6928655663154097`*^9}, {
   3.692865599625597*^9, 3.6928656576546793`*^9}, 3.692865687827383*^9, {
   3.69286577137147*^9, 3.69286577483602*^9}, {3.692865925488791*^9, 
   3.692865984853269*^9}, {3.692866172099779*^9, 3.692866215902761*^9}, {
   3.6928663709725513`*^9, 3.692866465079392*^9}, {3.692866547734108*^9, 
   3.692866570381508*^9}, {3.6928666110895023`*^9, 3.6928666478001127`*^9}, {
   3.6928669483263493`*^9, 3.692867013591668*^9}, {3.692867161963634*^9, 
   3.692867198465687*^9}, {3.6928674508239307`*^9, 3.692867515983726*^9}, {
   3.692867590242565*^9, 3.692867596515003*^9}, {3.692867656082674*^9, 
   3.6928676605781717`*^9}, {3.6928677659098682`*^9, 3.692867840981979*^9}, {
   3.692867893314554*^9, 3.692867942566443*^9}, {3.69286799106476*^9, 
   3.692868007689291*^9}, {3.692868162345364*^9, 3.692868163398424*^9}, {
   3.692868671941573*^9, 3.692868732927663*^9}, {3.692868778893717*^9, 
   3.692868779453624*^9}, {3.692868821907106*^9, 3.692868878880967*^9}, {
   3.692869089138715*^9, 3.692869148619532*^9}, {3.692869183567955*^9, 
   3.6928693671144123`*^9}, {3.692869584041891*^9, 3.692869684189198*^9}, {
   3.692869731969739*^9, 3.6928697529424458`*^9}, {3.6928697856357203`*^9, 
   3.69286978730024*^9}, {3.692869935879511*^9, 3.692869943869143*^9}, {
   3.692870175004552*^9, 3.6928702312476053`*^9}, {3.692870343133666*^9, 
   3.692870346610627*^9}, {3.692870387557022*^9, 3.692870497477573*^9}, {
   3.6928705282385073`*^9, 3.692870531772854*^9}, {3.692870595733511*^9, 
   3.692870661764482*^9}, {3.69287096359083*^9, 3.692870968255707*^9}, {
   3.692871007759557*^9, 3.692871037682235*^9}, {3.692871543521144*^9, 
   3.6928715529844007`*^9}, {3.6928717098045053`*^9, 
   3.6928717623478928`*^9}, {3.692871828248207*^9, 3.6928718943197823`*^9}, {
   3.692871930367689*^9, 3.6928719474353867`*^9}, {3.692872020669651*^9, 
   3.692872063397821*^9}, {3.692872194464222*^9, 3.692872197821989*^9}, {
   3.692872323199304*^9, 3.692872395726203*^9}, 3.692872450794175*^9, {
   3.6928725075945177`*^9, 3.692872608411914*^9}, {3.6928726407983837`*^9, 
   3.692872673647112*^9}, {3.69287277633611*^9, 3.6928727917913313`*^9}, {
   3.6928728355041924`*^9, 3.692872850305745*^9}, {3.6928729071687517`*^9, 
   3.692872943892522*^9}, {3.692873147463995*^9, 3.6928731739869337`*^9}, {
   3.692873221712248*^9, 3.6928732391598167`*^9}, 3.69287328801156*^9, {
   3.692873404859201*^9, 3.692873435088586*^9}, {3.692873517660797*^9, 
   3.692873544386015*^9}, {3.6928743751770897`*^9, 3.692874375931018*^9}, {
   3.6931341442804193`*^9, 3.693134241513702*^9}, {3.6931342816547823`*^9, 
   3.693134306077241*^9}, {3.693134455015134*^9, 3.693134456705475*^9}, {
   3.693134664267767*^9, 3.693134750591161*^9}, {3.693135433240218*^9, 
   3.693135441167499*^9}, {3.693135668189034*^9, 3.6931357773685007`*^9}, 
   3.693135962187707*^9, {3.693136047978095*^9, 3.693136057845923*^9}, {
   3.6931364983649817`*^9, 3.69313663677526*^9}, {3.69313677065639*^9, 
   3.693136805413609*^9}, {3.6931368460954647`*^9, 3.693136893693384*^9}, {
   3.693136929126219*^9, 3.693136986360512*^9}, {3.6931372674979343`*^9, 
   3.6931372912789783`*^9}, {3.69313752793511*^9, 3.693137556129623*^9}, {
   3.6931386347225943`*^9, 3.693138669780943*^9}, 3.693138817691346*^9, {
   3.693139093551773*^9, 3.6931391317025833`*^9}, {3.693139192405191*^9, 
   3.6931392544273663`*^9}, {3.6931406045632267`*^9, 3.693140670981735*^9}, {
   3.693141072187264*^9, 3.693141088162203*^9}, {3.693141153398345*^9, 
   3.69314115883762*^9}, {3.6931412162977543`*^9, 3.693141265700151*^9}, {
   3.693141297585472*^9, 3.6931412987672*^9}, {3.693141421118039*^9, 
   3.693141468654943*^9}, {3.693141502316265*^9, 3.6931415161203957`*^9}, {
   3.693193333539452*^9, 3.693193337468801*^9}, {3.693193614386468*^9, 
   3.6931936341347027`*^9}, {3.6931938158511887`*^9, 3.693193821977147*^9}, {
   3.6931942645213118`*^9, 3.693194293861416*^9}, {3.6931943325187893`*^9, 
   3.693194333416013*^9}, {3.693197110227405*^9, 3.693197164183743*^9}, {
   3.693200890651588*^9, 3.693200919337124*^9}, {3.693201055920245*^9, 
   3.6932010659598923`*^9}, {3.69320118109192*^9, 3.693201182261181*^9}, {
   3.693233659091556*^9, 3.69323376978745*^9}, {3.693233804091873*^9, 
   3.6932338569698267`*^9}, {3.693233891470065*^9, 3.693233929106153*^9}, {
   3.693234047752056*^9, 3.693234051905656*^9}, {3.6932349538683147`*^9, 
   3.693234974165168*^9}, {3.705452296086917*^9, 3.705452317502264*^9}, {
   3.705454438938326*^9, 3.7054544607354517`*^9}, {3.705454587200973*^9, 
   3.705454594442692*^9}, {3.7054547430548897`*^9, 3.705454783049177*^9}, {
   3.705454822310771*^9, 3.705454864464842*^9}, {3.705454987838573*^9, 
   3.7054551227797403`*^9}, {3.705455155811597*^9, 3.705455167386478*^9}, {
   3.705455198236215*^9, 3.705455199722353*^9}, {3.705455250508885*^9, 
   3.7054552927614307`*^9}, {3.7054553524179697`*^9, 3.705455389249611*^9}, {
   3.705455931681716*^9, 3.705455974540868*^9}, {3.705456015513247*^9, 
   3.705456020172578*^9}, {3.70545608367808*^9, 3.705456123616404*^9}, {
   3.705456335063652*^9, 3.705456432566339*^9}, {3.705456722314259*^9, 
   3.7054567634218187`*^9}, {3.7054569052650633`*^9, 
   3.7054569102733097`*^9}, {3.705456948958023*^9, 3.7054570568811483`*^9}, {
   3.705457101750228*^9, 3.7054571144939413`*^9}, {3.705458021834251*^9, 
   3.705458045787077*^9}, 3.7054581054270153`*^9, {3.7054589247029*^9, 
   3.705458943648533*^9}, {3.705459123827169*^9, 3.705459133759266*^9}, {
   3.705459178564241*^9, 3.705459260676743*^9}, 3.7054600520648937`*^9, {
   3.705460642350896*^9, 3.70546073382533*^9}, {3.705460765358213*^9, 
   3.705460860660836*^9}, {3.705460903726709*^9, 3.70546090791042*^9}, {
   3.705461008928481*^9, 3.7054610104341183`*^9}, {3.705461049549036*^9, 
   3.7054610909120893`*^9}, {3.705461338901112*^9, 3.705461496897215*^9}, {
   3.7054615270924063`*^9, 3.705461539331024*^9}, {3.705461764942749*^9, 
   3.7054617921029377`*^9}, {3.705463712160721*^9, 3.705463713858433*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546417161843*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"0\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464171623726*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464171631235*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 0, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464171634692*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464171637815*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054641716416693`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \\!\\(\\*RowBox[{\\\"3\\\", \\\"-\\\
\", RowBox[{FractionBox[\\\"4\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\
\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \
\\\"2\\\"], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\
\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"70\\\"], \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"6\\\"], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\
\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"17\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"8\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"120\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"54\\\", \\\" \\\", SuperscriptBox[\
\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"120\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\
\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}], \\\"+\
\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"1260\\\"]}]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 0, 0, 3 + 
    Rational[-4, 
       3] $CellContext`\[Lambda]^2 ($CellContext`k1^2 + $CellContext`k2^2 + \
$CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) + 
    Rational[3, 
       5] $CellContext`\[Lambda]^4 (($CellContext`k1^2 + $CellContext`k2^2)^2 + \
$CellContext`k1 $CellContext`k2 (
        2 ($CellContext`k1^2 + $CellContext`k2^2) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 
         Cos[2 $CellContext`\[Theta]12])) + 
    Rational[-1, 70] $CellContext`\[Lambda]^6 (
      6 $CellContext`k1 $CellContext`k2 (5 $CellContext`k1^4 + 
        6 $CellContext`k1^2 $CellContext`k2^2 + 5 $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + ($CellContext`k1^2 + $CellContext`k2^2) \
(10 $CellContext`k1^4 + 17 $CellContext`k1^2 $CellContext`k2^2 + 
        10 $CellContext`k2^4 + 
        18 $CellContext`k1^2 $CellContext`k2^2 
         Cos[2 $CellContext`\[Theta]12]) + 
      4 $CellContext`k1^3 $CellContext`k2^3 Cos[3 $CellContext`\[Theta]12]) + 
    Rational[1, 1260] $CellContext`\[Lambda]^8 (35 $CellContext`k1^8 + 
      120 $CellContext`k1^6 $CellContext`k2^2 + 
      54 $CellContext`k1^4 $CellContext`k2^4 + 
      120 $CellContext`k1^2 $CellContext`k2^6 + 
      35 $CellContext`k2^8 + $CellContext`k1 $CellContext`k2 (
        20 (7 $CellContext`k1^6 + 6 $CellContext`k1^4 $CellContext`k2^2 + 
          6 $CellContext`k1^2 $CellContext`k2^4 + 7 $CellContext`k2^6) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
          6 (15 $CellContext`k1^4 + 8 $CellContext`k1^2 $CellContext`k2^2 + 
            15 $CellContext`k2^4) 
           Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
            20 ($CellContext`k1^2 + $CellContext`k2^2) 
             Cos[3 $CellContext`\[Theta]12] + 
            3 $CellContext`k1 $CellContext`k2 
             Cos[4 $CellContext`\[Theta]12]))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193676642*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"22.22484600000007`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 0, 0, 22.22484600000007],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054641936867933`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193692902*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193697824*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054641937027187`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193705942*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193710493*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054641937134743`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464193717025*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210382757*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"16.756527000000006`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 1, 0, 16.756527000000006`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642103857*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210388802*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210391691*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210395529*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210398332*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210401816*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464210405325*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[3, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642104107656`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234137412*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"23.917425000000094`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 1, 1, 23.917425000000094`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234140706*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234143895*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234147084*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642341502447`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234153224*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234156649*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642341595383`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464234162889*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"1848\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"594\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"13\
\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"40\\\"}], \\\" \\\", SuperscriptBox[\\\
\"k1\\\", \\\"6\\\"]}], \\\"-\\\", RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"81\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"-\\\
\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \
\\\"-\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"20\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"3\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"27\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"28\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"280\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"915\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"378\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"690\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"224\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{\\\"183\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"168\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"161\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"255\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{\\\"137\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"285\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"41\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"53\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"63\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"17\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"13860\\\
\"]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 0, 
    Rational[1, 
      13860] $CellContext`\[Lambda]^2 ((-1848) (
       4 $CellContext`k1^2 + $CellContext`k2^2 + 
       4 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12] + 
       3 $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]) + 
     594 $CellContext`\[Lambda]^2 (8 $CellContext`k1^4 + 
       13 $CellContext`k1^2 $CellContext`k2^2 + 
       2 $CellContext`k2^4 + $CellContext`k1 $CellContext`k2 (
         16 $CellContext`k1^2 + 13 $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
         11 $CellContext`k1^2 + 6 $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + 
       3 $CellContext`k1 $CellContext`k2^3 Cos[3 $CellContext`\[Theta]12]) + 
     33 $CellContext`\[Lambda]^4 ((-40) $CellContext`k1^6 - 
       99 $CellContext`k1^4 $CellContext`k2^2 - 
       81 $CellContext`k1^2 $CellContext`k2^4 - 10 $CellContext`k2^6 - 
       6 $CellContext`k1 $CellContext`k2 (20 $CellContext`k1^4 + 
        22 $CellContext`k1^2 $CellContext`k2^2 + 15 $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] - 
       3 $CellContext`k2^2 (27 $CellContext`k1^4 + 
        30 $CellContext`k1^2 $CellContext`k2^2 + 10 $CellContext`k2^4) 
       Cos[2 $CellContext`\[Theta]12] - $CellContext`k1 $CellContext`k2^3 ((
          28 $CellContext`k1^2 + 30 $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] + 
        9 $CellContext`k1 $CellContext`k2 
         Cos[4 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^6 (
       280 $CellContext`k1^8 + 915 $CellContext`k1^6 $CellContext`k2^2 + 
       378 $CellContext`k1^4 $CellContext`k2^4 + 
       690 $CellContext`k1^2 $CellContext`k2^6 + 70 $CellContext`k2^8 + 
       5 $CellContext`k1 $CellContext`k2 (224 $CellContext`k1^6 + 
         183 $CellContext`k1^4 $CellContext`k2^2 + 
         168 $CellContext`k1^2 $CellContext`k2^4 + 161 $CellContext`k2^6) 
        Cos[$CellContext`\[Theta]12] + 
       3 $CellContext`k2^2 (255 $CellContext`k1^6 + 
         137 $CellContext`k1^4 $CellContext`k2^2 + 
         285 $CellContext`k1^2 $CellContext`k2^4 + 70 $CellContext`k2^6) 
        Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2^3 (
         5 (41 $CellContext`k1^4 + 53 $CellContext`k1^2 $CellContext`k2^2 + 
           63 $CellContext`k2^4) Cos[3 $CellContext`\[Theta]12] + 
         3 $CellContext`k1 $CellContext`k2 ((17 $CellContext`k1^2 + 
             45 $CellContext`k2^2) Cos[4 $CellContext`\[Theta]12] + 
           5 $CellContext`k1 $CellContext`k2 
            Cos[5 $CellContext`\[Theta]12]))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464265963135*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"32.18140600000015`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 2, 0, 32.18140600000015],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642659741592`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642659776897`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464265980628*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642659838667`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464265988874*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464265992569*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464265995962*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054642659988537`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \\!\\(\\*FractionBox[RowBox[{\\\"k2\
\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\
\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"924\\\", \\\"-\\\", RowBox[{\\\"594\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\
\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\
\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\
\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"6\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\
\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\
\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\
\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\
\"6\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], RowBox[{\\\
\"1155\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`s\)]\) = `3`", 2, 1, Rational[1, 1155] 
    3^Rational[-1, 
       2] $CellContext`k2 $CellContext`\[Lambda]^2 ($CellContext`k1 + 
     2 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (924 - 
     594 $CellContext`\[Lambda]^2 ($CellContext`k1^2 + $CellContext`k2^2 + \
$CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) + 
     33 $CellContext`\[Lambda]^4 (5 $CellContext`k1^4 + 
       7 $CellContext`k1^2 $CellContext`k2^2 + 
       5 $CellContext`k2^4 + $CellContext`k1 $CellContext`k2 (
         5 ($CellContext`k1^2 + 2 $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + 
         3 $CellContext`k1 $CellContext`k2 Cos[2 $CellContext`\[Theta]12])) - 
     5 $CellContext`\[Lambda]^6 (7 $CellContext`k1^6 + 
      5 $CellContext`k1^4 $CellContext`k2^2 + 
      12 $CellContext`k1^2 $CellContext`k2^4 + 
      7 $CellContext`k2^6 + $CellContext`k1 $CellContext`k2 ((
          7 $CellContext`k1^4 + 6 $CellContext`k1^2 $CellContext`k2^2 + 
          21 $CellContext`k2^4) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
            2 $CellContext`k1^2 + 9 $CellContext`k2^2) 
           Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 
           Cos[3 $CellContext`\[Theta]12])))) Sin[$CellContext`\[Theta]12]],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643059573593`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"1\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 1],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546430596397*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"39.81926800000019`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 2, 1, 39.81926800000019],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305966937*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643059701967`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305973123*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305976202*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305981827*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305985368*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464305988855*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546430599219*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1848\\\", \\\"-\\\", RowBox[{\\\"594\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"135\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"2310\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 2, Rational[1, 2310] 
    3^Rational[-1, 2] $CellContext`k2^2 $CellContext`\[Lambda]^2 (1848 - 
     594 $CellContext`\[Lambda]^2 ($CellContext`k1^2 + 2 $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) + 
     33 $CellContext`\[Lambda]^4 (3 $CellContext`k1^4 + 
       12 $CellContext`k1^2 $CellContext`k2^2 + 10 $CellContext`k2^4 + 
       2 $CellContext`k1 $CellContext`k2 (
         2 (2 $CellContext`k1^2 + 5 $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + 
         3 $CellContext`k1 $CellContext`k2 
          Cos[2 $CellContext`\[Theta]12])) - $CellContext`\[Lambda]^6 (
      15 $CellContext`k1^6 + 27 $CellContext`k1^4 $CellContext`k2^2 + 
      135 $CellContext`k1^2 $CellContext`k2^4 + 70 $CellContext`k2^6 + 
      2 $CellContext`k1 $CellContext`k2 (
        15 ($CellContext`k1^4 + 3 $CellContext`k1^2 $CellContext`k2^2 + 
          7 $CellContext`k2^4) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
          9 ($CellContext`k1^2 + 5 $CellContext`k2^2) 
           Cos[2 $CellContext`\[Theta]12] + 
          5 $CellContext`k1 $CellContext`k2 Cos[3 $CellContext`\[Theta]12]))))
      Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464347524053*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"2\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351182312*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"45.3726230000002`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 2, 2, 45.3726230000002],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643511858463`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351188953*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643511946898`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351197673*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351200706*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351204843*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351210875*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464351214486*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373466784*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"22.364842999999837`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 3, 0, 22.364842999999837`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546437347009*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643734734297`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373476371*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373479251*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373482059*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054643734853563`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373488811*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"21\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 1, 
   Rational[-1, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (21/Pi)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464373492084*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054644195333776`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"46.3589420000003`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 3, 1, 46.3589420000003],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054644195371313`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546441954121*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464419544425*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546441955031*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464419553022*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464419556486*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464419563609*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"105\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[105, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546441956674*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455299058*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"36.069802999999865`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 3, 2, 36.069802999999865`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455302423*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455305661*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455308919*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455312169*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546445531542*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546445532041*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054644553242188`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\
\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 3, 
   Rational[-1, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464455327518*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054645023611593`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"47.69913799999995`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 3, 3, 47.69913799999995],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464502364551*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464502367792*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464502371812*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054645023748283`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464502377548*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546450238099*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\
\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054645023842707`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464502388053*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\"2\\\"]}], \
\\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"640\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{\\\"1248\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"603\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"90\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"4480\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"12960\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4347\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5160\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"630\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2288\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"8\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\
\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"960\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"832\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"335\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"896\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"648\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"483\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"301\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2288\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"36\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\
\\\"104\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"408\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"423\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"50\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"13920\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"7164\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"13995\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"1400\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\
\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"22880\\\", \
\\\"-\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"896\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1075\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\
\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"496\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"711\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"945\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"20020\
\\\", \\\"-\\\", RowBox[{\\\"130\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"117\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"1929\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"7200\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2450\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"25\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"91\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"23\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"480480\\\"]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 0, 
    Rational[1, 480480] $CellContext`\[Lambda]^4 (
     572 (8 $CellContext`k1^2 + 3 $CellContext`k2^2)^2 - 
     26 (640 $CellContext`k1^6 + 1248 $CellContext`k1^4 $CellContext`k2^2 + 
      603 $CellContext`k1^2 $CellContext`k2^4 + 
      90 $CellContext`k2^6) $CellContext`\[Lambda]^2 + (
       4480 $CellContext`k1^8 + 12960 $CellContext`k1^6 $CellContext`k2^2 + 
       4347 $CellContext`k1^4 $CellContext`k2^4 + 
       5160 $CellContext`k1^2 $CellContext`k2^6 + 
       630 $CellContext`k2^8) $CellContext`\[Lambda]^4 + 
     4 $CellContext`k1 $CellContext`k2 (
       2288 (8 $CellContext`k1^2 + 3 $CellContext`k2^2) - 
       13 (960 $CellContext`k1^4 + 832 $CellContext`k1^2 $CellContext`k2^2 + 
        335 $CellContext`k2^4) $CellContext`\[Lambda]^2 + 
       5 (896 $CellContext`k1^6 + 648 $CellContext`k1^4 $CellContext`k2^2 + 
         483 $CellContext`k1^2 $CellContext`k2^4 + 
         301 $CellContext`k2^6) $CellContext`\[Lambda]^4) 
      Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
       2288 (36 $CellContext`k1^2 + 5 $CellContext`k2^2) - 
       104 (408 $CellContext`k1^4 + 423 $CellContext`k1^2 $CellContext`k2^2 + 
        50 $CellContext`k2^4) $CellContext`\[Lambda]^2 + (
         13920 $CellContext`k1^6 + 7164 $CellContext`k1^4 $CellContext`k2^2 + 
         13995 $CellContext`k1^2 $CellContext`k2^4 + 
         1400 $CellContext`k2^6) $CellContext`\[Lambda]^4) 
      Cos[2 $CellContext`\[Theta]12] + $CellContext`k2^3 (
       2 $CellContext`k1 (22880 - 
         13 (896 $CellContext`k1^2 + 
          1075 $CellContext`k2^2) $CellContext`\[Lambda]^2 + 
         5 (496 $CellContext`k1^4 + 711 $CellContext`k1^2 $CellContext`k2^2 + 
           945 $CellContext`k2^4) $CellContext`\[Lambda]^4) 
        Cos[3 $CellContext`\[Theta]12] + $CellContext`k2 ((20020 - 
           130 (117 $CellContext`k1^2 + 
            70 $CellContext`k2^2) $CellContext`\[Lambda]^2 + (
             1929 $CellContext`k1^4 + 
             7200 $CellContext`k1^2 $CellContext`k2^2 + 
             2450 $CellContext`k2^4) $CellContext`\[Lambda]^4) 
          Cos[4 $CellContext`\[Theta]12] + 
         25 $CellContext`k1 $CellContext`k2 $CellContext`\[Lambda]^2 (
           2 (-91 + (23 $CellContext`k1^2 + 
               49 $CellContext`k2^2) $CellContext`\[Lambda]^2) 
            Cos[5 $CellContext`\[Theta]12] + 
           21 $CellContext`k1 $CellContext`k2 $CellContext`\[Lambda]^2 
            Cos[6 $CellContext`\[Theta]12]))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464624980188*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"121.97010400000045`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 4, 0, 121.97010400000045`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464624990855*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054646249939537`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054646249969273`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054646250001497`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464625003727*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546462500765*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464625011407*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 1, 
   Rational[-3, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (5/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-3 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054646250144053`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \\!\\(\\*FractionBox[RowBox[{\\\"k2\
\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\
\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"572\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"80\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"84\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"16\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"25\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"76\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\
\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\
\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"112\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"112\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"89\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"238\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"23\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"86\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"23\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"98\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], RowBox[{\\\"12012\\\", \\\" \\\", \
SqrtBox[\\\"10\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 1, Rational[1, 12012] 
    10^Rational[-1, 
       2] $CellContext`k2 $CellContext`\[Lambda]^4 ($CellContext`k1 + 
     2 $CellContext`k2 
      Cos[$CellContext`\[Theta]12]) ((-572) (
       8 $CellContext`k1^2 + $CellContext`k2^2 + 
       8 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12] + 
       7 $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]) + 
     26 $CellContext`\[Lambda]^2 (80 $CellContext`k1^4 + 
       84 $CellContext`k1^2 $CellContext`k2^2 + 10 $CellContext`k2^4 + 
       5 $CellContext`k1 $CellContext`k2 (16 $CellContext`k1^2 + 
         25 $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + (
         76 $CellContext`k1^2 $CellContext`k2^2 + 70 $CellContext`k2^4) 
        Cos[2 $CellContext`\[Theta]12] + 
       35 $CellContext`k1 $CellContext`k2^3 Cos[3 $CellContext`\[Theta]12]) - 
     5 $CellContext`\[Lambda]^4 (112 $CellContext`k1^6 + 
      66 $CellContext`k1^4 $CellContext`k2^2 + 
      143 $CellContext`k1^2 $CellContext`k2^4 + 
      14 $CellContext`k2^6 + $CellContext`k1 $CellContext`k2 (
        112 $CellContext`k1^4 + 89 $CellContext`k1^2 $CellContext`k2^2 + 
        238 $CellContext`k2^4) Cos[$CellContext`\[Theta]12] + 
      2 $CellContext`k2^2 (23 $CellContext`k1^4 + 
        86 $CellContext`k1^2 $CellContext`k2^2 + 49 $CellContext`k2^4) 
       Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2^3 ((
          23 $CellContext`k1^2 + 98 $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] + 
        21 $CellContext`k1 $CellContext`k2 Cos[4 $CellContext`\[Theta]12]))) 
    Sin[$CellContext`\[Theta]12]],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700103794*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"3\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 3],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054647001142797`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"75.17627600000014`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 4, 1, 75.17627600000014],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700117832*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700121271*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700125622*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700133106*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700136216*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700139904*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054647001434193`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"8\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\
\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 2, 
   Rational[3, 8] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[5, 2]/Pi)^
    Rational[1, 2] (-1 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464700147728*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"572\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"36\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"123\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"50\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"96\\\", \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"205\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"93\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"180\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"303\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1305\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"350\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"36\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"101\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"203\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"237\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"1290\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"490\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"38\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"98\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"12012\\\", \\\" \\\", \
SqrtBox[\\\"5\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 2, Rational[1, 12012] 
    5^Rational[-1, 2] $CellContext`k2^2 $CellContext`\[Lambda]^4 ((-572) (
       6 $CellContext`k1^2 + 5 $CellContext`k2^2 + 
       12 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12] + 
       7 $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]) + 
     26 $CellContext`\[Lambda]^2 (36 $CellContext`k1^4 + 
       123 $CellContext`k1^2 $CellContext`k2^2 + 
       50 $CellContext`k2^4 + $CellContext`k1 $CellContext`k2 (
         96 $CellContext`k1^2 + 205 $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
         93 $CellContext`k1^2 + 70 $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + 
       35 $CellContext`k1 $CellContext`k2^3 
        Cos[3 $CellContext`\[Theta]12]) - $CellContext`\[Lambda]^4 (
      180 $CellContext`k1^6 + 303 $CellContext`k1^4 $CellContext`k2^2 + 
      1305 $CellContext`k1^2 $CellContext`k2^4 + 350 $CellContext`k2^6 + 
      10 $CellContext`k1 $CellContext`k2 (36 $CellContext`k1^4 + 
        101 $CellContext`k1^2 $CellContext`k2^2 + 203 $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
        237 $CellContext`k1^4 + 1290 $CellContext`k1^2 $CellContext`k2^2 + 
        490 $CellContext`k2^4) Cos[2 $CellContext`\[Theta]12] + 
      5 $CellContext`k1 $CellContext`k2^3 ((38 $CellContext`k1^2 + 
          98 $CellContext`k2^2) Cos[3 $CellContext`\[Theta]12] + 
        21 $CellContext`k1 $CellContext`k2 Cos[4 $CellContext`\[Theta]12]))) 
    Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464761381095*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"4\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 4],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765694997*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"65.73159199999964`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 4, 2, 65.73159199999964],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765699256*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765702861*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765706231*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765709605*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765712715*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765717054*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765721018*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 3, 
   Rational[-3, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464765724248*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\
\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"286\\\", \\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"]}], \\\"+\
\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\
\", \\\"26\\\"}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"14\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"429\\\", \\\" \\\", \
SqrtBox[\\\"70\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 3, Rational[1, 429] 
    70^Rational[-1, 
       2] $CellContext`k2^3 $CellContext`\[Lambda]^4 ($CellContext`k1 + 
     2 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (286 - 
     26 (2 $CellContext`k1^2 + 5 $CellContext`k2^2) $CellContext`\[Lambda]^2 + 
     5 ($CellContext`k1^4 + 5 $CellContext`k1^2 $CellContext`k2^2 + 
       7 $CellContext`k2^4) $CellContext`\[Lambda]^4 + 
     5 $CellContext`k1 $CellContext`k2 $CellContext`\[Lambda]^2 ((-26 + \
($CellContext`k1^2 + 14 $CellContext`k2^2) $CellContext`\[Lambda]^2) 
        Cos[$CellContext`\[Theta]12] + 
       3 $CellContext`k1 $CellContext`k2 $CellContext`\[Lambda]^2 
        Cos[2 $CellContext`\[Theta]12])) Sin[$CellContext`\[Theta]12]^3],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826664744*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"5\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 5],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826670508*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"61.46990300000016`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 4, 3, 61.46990300000016],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546482667378*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826676985*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826681151*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826684124*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Cos[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826687295*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Sin[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464826691148*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 4, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546482669459*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"4\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 4, 
   Rational[3, 16] 
   E^(Complex[0, 4] $CellContext`\[Phi]) (Rational[35, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^4],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.70546482669781*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(1  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"k2\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"572\\\", \\\"-\\\", RowBox[{\\\"26\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"60\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"4\\\"]}], RowBox[{\\\"1716\\\", \\\" \\\", \
SqrtBox[\\\"35\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 4, Rational[1, 1716] 
    35^Rational[-1, 2] $CellContext`k2^4 $CellContext`\[Lambda]^4 (572 - 
     26 $CellContext`\[Lambda]^2 (3 $CellContext`k1^2 + 10 $CellContext`k2^2 + 
      10 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (
       3 $CellContext`k1^4 + 60 $CellContext`k1^2 $CellContext`k2^2 + 
       70 $CellContext`k2^4 + 
       10 $CellContext`k1 $CellContext`k2 (
         2 ($CellContext`k1^2 + 7 $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + 
         3 $CellContext`k1 $CellContext`k2 Cos[2 $CellContext`\[Theta]12]))) 
    Sin[$CellContext`\[Theta]12]^4],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464866120432*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"6\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 6],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.7054648764188147`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"48.96288400000003`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(1  h\), \(`1`, `2`\)]\): `3`s", 4, 4, 48.96288400000003],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464876421995*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(1  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(1  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464876425406*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Total Calc. duration: \
\\!\\(\\*RowBox[{\\\"706.094552`\\\"}]\\) s\"\>",
  StringForm["Total Calc. duration: `1` s", 706.094552],
  Editable->False]], "Print",
 CellChangeTimes->{3.705462236219515*^9, 3.705464876428673*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{857, 935},
WindowMargins->{{55, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2016\:5e749\
\:670826\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5141, 121, 354, "Input"],
Cell[5702, 143, 691, 17, 82, "Input"],
Cell[6396, 162, 347, 8, 32, "Input"],
Cell[6746, 172, 302, 6, 46, "Input"],
Cell[7051, 180, 317, 7, 32, "Input"],
Cell[7371, 189, 599, 14, 54, "Input"],
Cell[7973, 205, 1739, 47, 147, "Input"],
Cell[9715, 254, 182, 6, 32, "Input"],
Cell[9900, 262, 673, 22, 98, "Input"],
Cell[10576, 286, 555, 17, 64, "Input"],
Cell[11134, 305, 273, 9, 5, "Text"],
Cell[11410, 316, 597, 16, 32, "Input"],
Cell[12010, 334, 3594, 111, 372, "Input"],
Cell[15607, 447, 273, 9, 5, "Text"],
Cell[15883, 458, 775, 17, 54, "Input"],
Cell[16661, 477, 4888, 168, 370, "Input"],
Cell[21552, 647, 906, 31, 82, "Input"],
Cell[22461, 680, 272, 6, 32, "Input"],
Cell[22736, 688, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[23034, 701, 21778, 478, 2550, "Input"],
Cell[CellGroupData[{
Cell[44837, 1183, 670, 13, 30, "Print"],
Cell[45510, 1198, 324, 8, 24, "Print"],
Cell[45837, 1208, 547, 10, 38, "Print"],
Cell[46387, 1220, 450, 8, 27, "Print"],
Cell[46840, 1230, 543, 10, 38, "Print"],
Cell[47386, 1242, 699, 12, 38, "Print"],
Cell[48088, 1256, 7956, 122, 180, "Print"],
Cell[56047, 1380, 527, 9, 30, "Print"],
Cell[56577, 1391, 670, 13, 30, "Print"],
Cell[57250, 1406, 671, 13, 30, "Print"],
Cell[57924, 1421, 326, 8, 24, "Print"],
Cell[58253, 1431, 663, 11, 46, "Print"],
Cell[58919, 1444, 450, 8, 27, "Print"],
Cell[59372, 1454, 661, 11, 46, "Print"],
Cell[60036, 1467, 813, 13, 46, "Print"],
Cell[60852, 1482, 342, 9, 25, "Print"],
Cell[61197, 1493, 526, 9, 30, "Print"],
Cell[61726, 1504, 670, 13, 30, "Print"],
Cell[62399, 1519, 671, 13, 30, "Print"],
Cell[63073, 1534, 324, 8, 24, "Print"],
Cell[63400, 1544, 882, 14, 46, "Print"],
Cell[64285, 1560, 882, 14, 46, "Print"],
Cell[65170, 1576, 456, 9, 27, "Print"],
Cell[65629, 1587, 1046, 18, 46, "Print"],
Cell[66678, 1607, 342, 9, 25, "Print"],
Cell[67023, 1618, 528, 9, 30, "Print"],
Cell[67554, 1629, 670, 13, 30, "Print"],
Cell[68227, 1644, 671, 13, 30, "Print"],
Cell[68901, 1659, 326, 8, 24, "Print"],
Cell[69230, 1669, 822, 13, 46, "Print"],
Cell[70055, 1684, 450, 8, 27, "Print"],
Cell[70508, 1694, 820, 13, 46, "Print"],
Cell[71331, 1709, 972, 15, 46, "Print"],
Cell[72306, 1726, 10798, 160, 227, "Print"],
Cell[83107, 1888, 527, 9, 30, "Print"],
Cell[83637, 1899, 672, 13, 30, "Print"],
Cell[84312, 1914, 671, 13, 30, "Print"],
Cell[84986, 1929, 326, 8, 24, "Print"],
Cell[85315, 1939, 976, 16, 46, "Print"],
Cell[86294, 1957, 976, 16, 46, "Print"],
Cell[87273, 1975, 456, 9, 27, "Print"],
Cell[87732, 1986, 1137, 19, 46, "Print"],
Cell[88872, 2007, 5390, 82, 140, "Print"],
Cell[94265, 2091, 298, 8, 25, "Print"],
Cell[94566, 2101, 525, 9, 30, "Print"],
Cell[95094, 2112, 672, 13, 30, "Print"],
Cell[95769, 2127, 671, 13, 30, "Print"],
Cell[96443, 2142, 324, 8, 24, "Print"],
Cell[96770, 2152, 949, 15, 46, "Print"],
Cell[97722, 2169, 949, 15, 46, "Print"],
Cell[98674, 2186, 456, 9, 27, "Print"],
Cell[99133, 2197, 1074, 18, 46, "Print"],
Cell[100210, 2217, 5318, 81, 140, "Print"],
Cell[105531, 2300, 299, 8, 25, "Print"],
Cell[105833, 2310, 525, 9, 30, "Print"],
Cell[106361, 2321, 670, 13, 30, "Print"],
Cell[107034, 2336, 673, 13, 30, "Print"],
Cell[107710, 2351, 324, 8, 24, "Print"],
Cell[108037, 2361, 928, 15, 46, "Print"],
Cell[108968, 2378, 450, 8, 27, "Print"],
Cell[109421, 2388, 924, 15, 46, "Print"],
Cell[110348, 2405, 1078, 17, 46, "Print"],
Cell[111429, 2424, 342, 9, 25, "Print"],
Cell[111774, 2435, 527, 9, 30, "Print"],
Cell[112304, 2446, 672, 13, 30, "Print"],
Cell[112979, 2461, 671, 13, 30, "Print"],
Cell[113653, 2476, 324, 8, 24, "Print"],
Cell[113980, 2486, 1184, 19, 46, "Print"],
Cell[115167, 2507, 1186, 19, 46, "Print"],
Cell[116356, 2528, 456, 9, 27, "Print"],
Cell[116815, 2539, 1248, 20, 46, "Print"],
Cell[118066, 2561, 344, 9, 25, "Print"],
Cell[118413, 2572, 525, 9, 30, "Print"],
Cell[118941, 2583, 669, 13, 30, "Print"],
Cell[119613, 2598, 671, 13, 30, "Print"],
Cell[120287, 2613, 323, 8, 24, "Print"],
Cell[120613, 2623, 1044, 17, 46, "Print"],
Cell[121660, 2642, 1044, 17, 46, "Print"],
Cell[122707, 2661, 456, 9, 27, "Print"],
Cell[123166, 2672, 1165, 19, 46, "Print"],
Cell[124334, 2693, 342, 9, 25, "Print"],
Cell[124679, 2704, 528, 9, 30, "Print"],
Cell[125210, 2715, 670, 13, 30, "Print"],
Cell[125883, 2730, 671, 13, 30, "Print"],
Cell[126557, 2745, 324, 8, 24, "Print"],
Cell[126884, 2755, 1052, 17, 46, "Print"],
Cell[127939, 2774, 1052, 17, 46, "Print"],
Cell[128994, 2793, 458, 9, 27, "Print"],
Cell[129455, 2804, 1052, 18, 46, "Print"],
Cell[130510, 2824, 344, 9, 25, "Print"],
Cell[130857, 2835, 525, 9, 30, "Print"],
Cell[131385, 2846, 670, 13, 30, "Print"],
Cell[132058, 2861, 671, 13, 30, "Print"],
Cell[132732, 2876, 326, 8, 24, "Print"],
Cell[133061, 2886, 954, 17, 44, "Print"],
Cell[134018, 2905, 449, 8, 27, "Print"],
Cell[134470, 2915, 952, 17, 44, "Print"],
Cell[135425, 2934, 1104, 19, 44, "Print"],
Cell[136532, 2955, 10684, 163, 227, "Print"],
Cell[147219, 3120, 528, 9, 30, "Print"],
Cell[147750, 3131, 672, 13, 30, "Print"],
Cell[148425, 3146, 673, 13, 30, "Print"],
Cell[149101, 3161, 326, 8, 24, "Print"],
Cell[149430, 3171, 1287, 21, 46, "Print"],
Cell[150720, 3194, 1286, 21, 46, "Print"],
Cell[152009, 3217, 456, 9, 27, "Print"],
Cell[152468, 3228, 1336, 21, 69, "Print"],
Cell[153807, 3251, 6871, 105, 163, "Print"],
Cell[160681, 3358, 301, 8, 25, "Print"],
Cell[160985, 3368, 525, 9, 30, "Print"],
Cell[161513, 3379, 670, 13, 30, "Print"],
Cell[162186, 3394, 671, 13, 30, "Print"],
Cell[162860, 3409, 324, 8, 24, "Print"],
Cell[163187, 3419, 1196, 18, 46, "Print"],
Cell[164386, 3439, 1196, 18, 46, "Print"],
Cell[165585, 3459, 458, 9, 27, "Print"],
Cell[166046, 3470, 1322, 21, 69, "Print"],
Cell[167371, 3493, 6670, 100, 163, "Print"],
Cell[174044, 3595, 299, 8, 25, "Print"],
Cell[174346, 3605, 525, 9, 30, "Print"],
Cell[174874, 3616, 670, 13, 30, "Print"],
Cell[175547, 3631, 671, 13, 30, "Print"],
Cell[176221, 3646, 324, 8, 24, "Print"],
Cell[176548, 3656, 1141, 18, 46, "Print"],
Cell[177692, 3676, 1141, 18, 46, "Print"],
Cell[178836, 3696, 456, 9, 27, "Print"],
Cell[179295, 3707, 1141, 19, 69, "Print"],
Cell[180439, 3728, 3343, 53, 94, "Print"],
Cell[183785, 3783, 299, 8, 25, "Print"],
Cell[184087, 3793, 524, 9, 30, "Print"],
Cell[184614, 3804, 670, 13, 30, "Print"],
Cell[185287, 3819, 671, 13, 30, "Print"],
Cell[185961, 3834, 324, 8, 24, "Print"],
Cell[186288, 3844, 960, 16, 46, "Print"],
Cell[187251, 3862, 960, 16, 46, "Print"],
Cell[188214, 3880, 455, 9, 27, "Print"],
Cell[188672, 3891, 1076, 18, 46, "Print"],
Cell[189751, 3911, 3002, 49, 94, "Print"],
Cell[192756, 3962, 301, 8, 25, "Print"],
Cell[193060, 3972, 525, 9, 30, "Print"],
Cell[193588, 3983, 670, 13, 30, "Print"],
Cell[194261, 3998, 262, 5, 24, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> 2h4o_for_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    404550,       7359]
NotebookOptionsPosition[    397424,       7177]
NotebookOutlinePosition[    397813,       7194]
CellTagsIndexPosition[    397770,       7191]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "is", " ", "recommended", " ", "to", " ", "read", " ", "or", 
    " ", "run", " ", "this", " ", "code", " ", "on", " ", "the", " ", 
    "latest", " ", "Mathematica", " ", "version"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "approximate", " ", "formulas", " ", "in", " ", 
     "the", " ", "appendix", " ", "of", " ", "the", " ", "paper"}], ",", " ", 
    
    RowBox[{
    "the", " ", "equation", " ", "numberings", " ", "are", " ", "marked", " ",
      "with", " ", 
     StyleBox["red",
      FontColor->RGBColor[1, 0, 0]], " ", "color"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Only", " ", "non"}], "-", 
     RowBox[{
     "vanishing", " ", "components", " ", "will", " ", "be", " ", 
      "outputed"}]}], ",", 
    RowBox[{
    "if", " ", "the", " ", "components", " ", "for", " ", "a", " ", "set", 
     " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"l", ",", "m"}], ")"}], " ", "are", " ", "vanishing"}], ",", 
    " ", 
    RowBox[{"a", " ", "message", " ", "in", " ", 
     StyleBox["orange",
      FontColor->RGBColor[1, 0.5, 0]], " ", "will", " ", "be", " ", 
     "displayed"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["purple",
      FontColor->RGBColor[0.5, 0, 0.5]], " ", "are", " ", "corresponding", 
     " ", "to", " ", "the", " ", "cosine", " ", "component", " ", "of", " ", 
     "spherical", " ", "harmonics"}], ",", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "c"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Non", "-", 
      RowBox[{"vanishing", " ", "components", " ", "with", " ", "m"}]}], "=", 
     
     RowBox[{"0", " ", "discussed", " ", "in", " ", 
      ButtonBox[
       RowBox[{"arXiv", ":", "1610.03665"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/abs/1610.03665v2"], None},
       ButtonNote->"https://arxiv.org/abs/1610.03665v2"], " ", "are", " ", 
      RowBox[{"included", ".", "\[IndentingNewLine]", "They"}], " ", "are", 
      " ", "in", " ", 
      StyleBox["purple",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["but",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["unnumbered",
       FontColor->RGBColor[0.5, 0, 0.5]]}]}], ",", 
    RowBox[{
    "and", " ", "can", " ", "be", " ", "compared", " ", "with", " ", 
     "results", " ", "of", " ", 
     ButtonBox[
      RowBox[{"arXiv", ":", "1610.03665"}],
      BaseStyle->"Hyperlink",
      ButtonData->{
        URL["https://arxiv.org/abs/1610.03665v2"], None},
      ButtonNote->"https://arxiv.org/abs/1610.03665v2"]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["blue",
      FontColor->RGBColor[0, 0, 1]], " ", "are", " ", "corresponding", " ", 
     "to", " ", "the", " ", "sine", " ", "component"}], ",", " ", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "s"}]]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "few", " ", "expressions", " ", "may", " ", "look", " ", 
      "slightly", " ", "different", " ", "from", " ", "those", " ", "in", " ",
       "the", " ", "appendix", " ", "of", " ", "paper", " ", "at", " ", 
      "first", " ", "sight"}], ",", 
     RowBox[{
     "but", " ", "it", " ", "is", " ", "easy", " ", "to", " ", "verify", " ", 
      "they", " ", "are", " ", "exactly", " ", "indentical", " ", "in", " ", 
      "spite", " ", "of", " ", "the", " ", "slight", " ", "difference", " ", 
      "in", " ", "the", " ", "way", " ", "of", " ", "collecting", " ", "some",
       " ", "terms", " ", "and", " ", "in", " ", "the", " ", "order", " ", 
      "of", " ", "the", " ", "multipliers"}]}], "*)"}],
   FontColor->RGBColor[0, 1, 0]]}]], "Input",
 CellChangeTimes->{{3.705461187231504*^9, 3.705461274971293*^9}, {
   3.7054615936411*^9, 3.705461594441181*^9}, {3.705461869133713*^9, 
   3.705462098591984*^9}, {3.7054622487505007`*^9, 3.705462276119915*^9}, {
   3.7054627154948463`*^9, 3.705462791800548*^9}, {3.705462823418827*^9, 
   3.705462824360475*^9}, {3.705463680889016*^9, 3.705463682115168*^9}, {
   3.7054637222010717`*^9, 3.705463917817059*^9}, {3.705463960142913*^9, 
   3.705464023365068*^9}, {3.705464055533901*^9, 3.705464116416142*^9}, {
   3.705464154903673*^9, 3.70546415521762*^9}, {3.705464290503949*^9, 
   3.705464291165493*^9}, {3.705464446024989*^9, 3.7054645067184973`*^9}, {
   3.705465182561595*^9, 3.705465182951181*^9}, {3.705467335682538*^9, 
   3.705467347442198*^9}, 3.705746507208397*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", ",", "k3", 
     ",", "P1", ",", "P2", ",", "P3", ",", "b", ",", "f", ",", "\[Phi]", ",", 
     "w"}], "}"}], "\[Element]", "Reals"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "m"}], "}"}], "\[Element]", "Integers"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.688723977199098*^9, 3.688723977840733*^9}, {
   3.692107840441106*^9, 3.692107840607572*^9}, {3.692112281721114*^9, 
   3.692112311635292*^9}, {3.6921123617658854`*^9, 3.692112365242323*^9}, {
   3.6921171870157547`*^9, 3.692117189143705*^9}, 3.6928739968051043`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Parameter", " ", 
   RowBox[{"(", 
    RowBox[{"l", ",", "m"}], ")"}], " ", "for", " ", "spherical", " ", 
   "harmonics"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705451659172728*^9, 3.705451671155518*^9}, {
  3.705451792800006*^9, 3.705451805536927*^9}, {3.705462280224921*^9, 
  3.705462289642582*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ord", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.692821047235386*^9, 3.692821081636909*^9}, {
  3.6928211755418043`*^9, 3.6928211785109663`*^9}, {3.692821795186635*^9, 
  3.692821795358618*^9}, {3.692873977928782*^9, 3.692873978162777*^9}, {
  3.692875077296112*^9, 3.692875077411574*^9}, {3.69306277204697*^9, 
  3.6930627721769857`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Definition", " ", "for", " ", "the", " ", "order", " ", "of", " ", 
    "Taylor", " ", "expansion", " ", "for", " ", "approximation"}], ",", " ", 
   
   RowBox[{"ord", "=", 
    RowBox[{
    "4", " ", "means", " ", "terms", " ", "are", " ", "expanded", " ", "to", 
     " ", "the", " ", "order", " ", "of", " ", 
     SuperscriptBox["\[Lambda]", "4"]}]}]}], "*)"}]], "Input"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Mu]", ",", "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", 
   ",", "k3", ",", "P1", ",", "P2", ",", "P3", ",", "b", ",", "f", ",", "w", 
   ",", "\[Phi]"}], "]"}]], "Input",
 CellChangeTimes->{3.692874006846243*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k1", "2"]}], "*", 
        SuperscriptBox["\[Mu]1", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u2", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k2", "2"]}], "*", 
        SuperscriptBox["\[Mu]2", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u3", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["k3", "2"]}], "*", 
        SuperscriptBox["\[Mu]3", "2"], "*", " ", 
        SuperscriptBox["\[Lambda]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6928210967026052`*^9, 3.6928211797710867`*^9}, {
  3.692821230996594*^9, 3.6928212321679907`*^9}, {3.6928212645791473`*^9, 
  3.692821310273551*^9}, {3.6928213837964783`*^9, 3.692821417424202*^9}, {
  3.705467505520143*^9, 3.705467508273511*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u1", "+", "u2"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]3", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u2", "+", "u3"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]1", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"u3", "+", "u1"}], ")"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{
         SuperscriptBox["\[Mu]2", "2"], "*", "f"}]}], ")"}], "2"], "*", 
     "P2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.692873973472508*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"k3", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["k1", "2"], "+", 
       SuperscriptBox["k2", "2"], "+", 
       RowBox[{"2", "*", "k1", "*", "k2", "*", 
        RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]", "=", 
     SubscriptBox["\[Lambda]", 
      RowBox[{"v", ",", "off"}]]}], "\:ff1b", "\[IndentingNewLine]", 
    RowBox[{"b", "=", 
     RowBox[{"b_bar", "=", 
      OverscriptBox["b", "_"]}]}], "\:ff1b"}], "\[IndentingNewLine]", " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "1"], ")"}]}]}], ",", 
    RowBox[{"P2", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "2"], ")"}]}]}], "\:ff0c", 
    RowBox[{"P3", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "3"], ")"}]}]}]}], "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.692104915956377*^9, {3.705467577978554*^9, 3.705467578191729*^9}, {
   3.705475095087687*^9, 3.7054751068587914`*^9}, {3.705482382298451*^9, 
   3.7054824858073263`*^9}, {3.705482581027667*^9, 3.705482605184317*^9}, {
   3.705486220793394*^9, 3.7054862212302713`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Construction", " ", "of", " ", "real", " ", "basis", " ", "spherical", " ",
    "harmonics", " ", 
   RowBox[{"fsh", "[", 
    RowBox[{"l", ",", "m"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"fshc", "[", 
       RowBox[{"l", ",", "m"}], "]"}], " ", "&"}], " ", 
     RowBox[{"fshs", "[", 
      RowBox[{"l", ",", "m"}], "]"}]}], " "}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7054517294204683`*^9, 3.705451744988936*^9}, {
  3.705461689381789*^9, 3.705461720419276*^9}, {3.705462298192453*^9, 
  3.705462299330895*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"condc", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "1", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conds", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "Null", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshc", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"condc", "[", "m", "]"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"Abs", "[", "m", "]"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Cos", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshs", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"conds", "[", "m", "]"}], "*", 
    StyleBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"-", 
       RowBox[{"Abs", "[", "m", "]"}]}]],
     Background->RGBColor[0.9, 1, 1]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fsh", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", 
     RowBox[{"fshc", "[", 
      RowBox[{"l", ",", "m"}], "]"}], ",", "Null"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"Cos", "[", "w", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0DtIQmEAhmGpiBAro8sQKDUICdIWFKFml+WMgRGEEUZYFBRmQqahpQVB
25nUIrxMCZkIQjpkeE6ES5iYlaSQRGkSYg1ZQ//n8PLsb696dXKhjsPhdJOg
+VPuEu0UFaUp5gxuUtwgZMdsUeiiH25goRqKw/zgdwoe2+LP0NtA5WF9xlGA
l7lkSE8UWKIRuNa03te1W1T4Wxr7oTpwtTREZA3BZail01r4OrOng8a5k4SB
GDsXJuGF7kiwRWTCGiEMsolDOH8noaFI3uyEHdJRN1T9tgbguG2/pjttuIV6
j+oe0o/lLOT6rnNwIkW9wXdxuQrNi0qBkZi22GtWvnpEkH16EUPGx3dBnp/x
QMqrD0NNbCACrXQoBbmnwxko4ytL0Bn4qMCiI/YDD9qm/6BJJuGbiBvSbDvk
jWyvdFrJl1m7Fv4DRK7eZA==
  "]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Arrays", " ", "for", " ", "saving", " ", "calulation", " ", "results", 
    " ", "of", " ", "respective", " ", "multipole", " ", "components"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ord", "=", 
    RowBox[{"order", " ", "of", " ", 
     RowBox[{"expansion", ":", " ", 
      RowBox[{
      "to", " ", "determine", " ", "the", " ", "size", " ", "of", " ", 
       "array", " ", "for", " ", "storage"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.705451897899942*^9, 3.7054519447583313`*^9}, {
  3.705451988160118*^9, 3.705452009939712*^9}, {3.7054520528830147`*^9, 
  3.705452059607882*^9}, {3.705461742233864*^9, 3.705461742851385*^9}, {
  3.705462260595289*^9, 3.705462263113349*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B2hck3", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B2hc", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B2hsk3", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B2hs", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP1clam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP2clam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP3clam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP1slam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP2slam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C2hP3slam", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{"ord", "+", "1"}], ",", 
      RowBox[{
       RowBox[{"2", "ord"}], "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"2", "ord"}]}], "}"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.693129635603455*^9, 3.693129639776822*^9}, {
  3.6931296702226458`*^9, 3.6931296794457407`*^9}, {3.693129725494712*^9, 
  3.693129789709536*^9}, {3.6931352804209347`*^9, 3.6931352844930773`*^9}, {
  3.693199783187394*^9, 3.6931997982865057`*^9}, {3.693199830156417*^9, 
  3.693199845187335*^9}, {3.6932168130237837`*^9, 3.693216813988213*^9}, {
  3.693218167508576*^9, 3.693218178139226*^9}, {3.693218251275922*^9, 
  3.693218266620592*^9}, {3.693218307570977*^9, 3.6932183735178833`*^9}, {
  3.6932190369052677`*^9, 3.693219047615225*^9}, {3.693233181410273*^9, 
  3.693233317413096*^9}, {3.705467629472158*^9, 3.705467653795228*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timei", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timef", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ord", "+", "1"}], ",", 
      StyleBox[
       RowBox[{"ord", "+", "1"}],
       Background->RGBColor[0.88, 1, 0.88]]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "ord"}], "}"}]}], "}"}]}], "]"}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Arrays", " ", "for", " ", "estimation", " ", "of", " ", "calculation", " ",
    "duration"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705452148528504*^9, 3.7054521688821993`*^9}, {
  3.705462306922393*^9, 3.705462309714281*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"time0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l", "=", "0"}], ",", 
   RowBox[{"l", "\[LessEqual]", "ord"}], ",", 
   RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "0"}], ",", 
     RowBox[{"m", "\[LessEqual]", "l"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", "l"}], ";", "\[IndentingNewLine]", 
      RowBox[{"m", "=", "m"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"timei", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqnum", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "7", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "8", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "9", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "10", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "3"}]}], ",", "11", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "4"}]}], ",", "12", ",", "True", ",", 
         "Null"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"for", " ", "equation", " ", "numbering"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.49", ",", "0.48", ",", "0.78"}], "]"}]}]}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<l=`1` , m=`2`\>\"", ",", "l", ",", "m"}], "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.22", ",", "0.67", ",", "0.5"}], "]"}]}]}], "]"}], "]"}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`\>\
\"", ",", "l", ",", "m", ",", 
         RowBox[{"fsh", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \
\(`1`\), \(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = \
`3`\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "w", ",", "\[Phi]"}], "]"}]}], "]"}], 
       "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"int0c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int1c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0c", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"B2hck3", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2c", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"int0s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int1s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0s", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", " ", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], "*", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"B2hsk3", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2s", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\n", 
      RowBox[{"k3", "=", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         RowBox[{"2", "*", "k1", "*", "k2", "*", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B2hck3", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"B2hck3", "[", 
        RowBox[{"l", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B2hsk3", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"B2hsk3", "[", 
        RowBox[{"l", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP1clam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hck3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P1"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP1clam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hck3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P1", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP1clam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P1"}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP2clam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hck3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P2"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP2clam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hck3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P2", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP2clam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P2"}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP3clam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hck3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P3"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP3clam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hck3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P3", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP3clam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P3"}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{
       RowBox[{"B2hc", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P1", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP1clam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}], "+", 
         RowBox[{"P2", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP2clam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}], "+", 
         RowBox[{"P3", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP3clam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}]}], "]"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2hc", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(2  h\), \(`1`, `2`c\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B2hc", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Purple"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP1slam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hsk3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P1"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP1slam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hsk3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P1", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP1slam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P1"}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP2slam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hsk3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P2"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP2slam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hsk3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P2", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP2slam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P2"}], 
         "]"}], "]"}]}], ";", "\n", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"2", "ord"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"C2hP3slam", "[", 
           RowBox[{"l", ",", "m", ",", "i"}], "]"}], "=", 
          RowBox[{"FullSimplify", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"B2hsk3", "[", 
                RowBox[{"l", ",", "m"}], "]"}], ",", "P3"}], "]"}], ",", 
             SuperscriptBox["\[Lambda]", "i"]}], "]"}], "]"}]}], ";"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C2hP3slam", "[", 
        RowBox[{"l", ",", "m", ",", "0"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B2hsk3", "[", 
            RowBox[{"l", ",", "m"}], "]"}], "-", 
           RowBox[{"P3", "*", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"i", "=", "1"}], 
              RowBox[{"2", "ord"}]], 
             RowBox[{
              SuperscriptBox["\[Lambda]", "i"], "*", 
              RowBox[{"C2hP3slam", "[", 
               RowBox[{"l", ",", "m", ",", "i"}], "]"}]}]}]}]}], ",", "P3"}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Notice", " ", "dummy", " ", "indices", " ", "here", " ", "do", " ", 
        "not", " ", "matter"}], "*)"}], "\n", 
      RowBox[{
       RowBox[{"B2hs", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"P1", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP1slam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}], "+", 
         RowBox[{"P2", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP2slam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}], "+", 
         RowBox[{"P3", "*", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "0"}], 
            RowBox[{"2", "ord"}]], 
           RowBox[{
            RowBox[{"C2hP3slam", "[", 
             RowBox[{"l", ",", "m", ",", "i"}], "]"}], "*", 
            SuperscriptBox["\[Lambda]", "i"]}]}]}]}], "]"}]}], ";", "\n", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B2hs", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(2  h\), \(`1`, `2`s\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B2hs", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.87, 0.94, 1]], 
      RowBox[{
       RowBox[{"timef", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"eqnum", "===", "Null"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{"\"\<>>> Eq.(B`1`)\>\"", ",", "eqnum"}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Red"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"B2hc", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"B2hs", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "===", "0"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
           "StringForm", "[", 
            "\"\<No non-vanishing components for this multipole!\>\"", "]"}], 
           ",", 
           RowBox[{"FontColor", "\[Rule]", "Orange"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \
\(\[Tilde]\)], \(2  h\), \(`1`, `2`\)]\): `3`s\>\"", ",", "l", ",", "m", ",", 
         
         RowBox[{
          RowBox[{"timef", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "-", 
          RowBox[{"timei", "[", 
           RowBox[{"l", ",", "m"}], "]"}]}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.14", ",", "0.5", ",", "0.75"}], "]"}]}]}], "]"}], "]"}],
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time1", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<Total Calc. duration: `1` s\>\"", ",", 
     RowBox[{"time1", "-", "time0"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"l", ",", "m"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQfcgnVMux5bVjmJ6ONog+UGLmDaJtDrvkgOj37u7r
QfTsUP1NINqpLPQciK6pcngOor9xP+J0AtK3Wg25QPThnTUaIHq5qIQOiLaY
02sIoo0PbbME0fcKDjmA6Gm1v51BdMKNj74gmsut3g9Er9E2zQXRTlJnC0F0
w7e3lSD6BrdPPYhesHJyN4ies8ysF0zHqC4G0VWb+DeC9Zvs2gqiGf3/7ADR
i1zjD4DoCyu+HgTRPIse3AXRmVLRD0H0N5GgaR5A2oh3y3QQbRa9cy6IvuET
uxREn+ltyPcEhc/l2QUgOihVLD0TSJ9n1gDTTfJXkufNfu1o8KI0HUSvOrmj
FERfqrfsBNFRPs4TQfQm7bipIHpG8//ZINoofMUCEN1yqX8piJ7F8nA5iK7S
Pm4/H0hznPVyANEA/pHQ3A==
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469481870825*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"0\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054694818762817`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469481883445*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 0, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469481886579*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70546948188957*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469481892831*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*RowBox[{RowBox[{\\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\
\"f\\\"}], \\\"3\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"5\\\"], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"105\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"630\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"18\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"90\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"63\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\
\", RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"P1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"3\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"5\\\"], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"105\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"630\\\"], \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"90\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"63\\\", \\\" \\\
\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"5\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"9\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"3\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"5\\\"], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\
\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"105\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"18\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\
\", RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"120\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"36\\\", \\\" \\\", SuperscriptBox[\
\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"120\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\
\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\
\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"63\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"90\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"-\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"90\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"4\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"630\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]}], \
\\\")\\\"}]}]}]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 0, 
    0, $CellContext`P2 (2 $CellContext`b^2 + 
      Rational[4, 3] $CellContext`b $CellContext`f + 
      Rational[2, 5] $CellContext`f^2 + 
      Rational[1, 
         105] $CellContext`\[Lambda]^2 ((-2) (35 $CellContext`b^2 + 
          28 $CellContext`b $CellContext`f + 
          9 $CellContext`f^2) $CellContext`k1^2 - (35 $CellContext`b^2 + 
         42 $CellContext`b $CellContext`f + 
         15 $CellContext`f^2) $CellContext`k2^2 - 
        2 (35 $CellContext`b^2 + 42 $CellContext`b $CellContext`f + 
         15 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
        Cos[$CellContext`\[Theta]12] - 
        4 $CellContext`f (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k1^2 Cos[2 $CellContext`\[Theta]12]) + 
      Rational[1, 630] $CellContext`\[Lambda]^4 (
        18 (7 $CellContext`b^2 + 6 $CellContext`b $CellContext`f + 
          2 $CellContext`f^2) $CellContext`k1^4 + 
        12 (21 $CellContext`b^2 + 27 $CellContext`b $CellContext`f + 
          10 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
          63 $CellContext`b^2 + 90 $CellContext`b $CellContext`f + 
          35 $CellContext`f^2) $CellContext`k2^4 + 
        4 $CellContext`k1 $CellContext`k2 (
          63 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) + 
          5 $CellContext`f^2 (6 $CellContext`k1^2 + 7 $CellContext`k2^2) + 
          9 $CellContext`b $CellContext`f (9 $CellContext`k1^2 + 
            10 $CellContext`k2^2)) Cos[$CellContext`\[Theta]12] + 
        2 $CellContext`k1^2 ((
            4 $CellContext`f (9 $CellContext`b + 
              4 $CellContext`f) $CellContext`k1^2 + 
            9 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
              5 $CellContext`f) $CellContext`k2^2) 
           Cos[2 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 (
            2 (9 $CellContext`b + 5 $CellContext`f) $CellContext`k2 
             Cos[3 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 
             Cos[4 $CellContext`\[Theta]12])))) + $CellContext`P1 (
      2 $CellContext`b^2 + Rational[4, 3] $CellContext`b $CellContext`f + 
      Rational[2, 5] $CellContext`f^2 + 
      Rational[1, 
         105] $CellContext`\[Lambda]^2 (-(35 $CellContext`b^2 + 
          42 $CellContext`b $CellContext`f + 
          15 $CellContext`f^2) $CellContext`k1^2 - 
        2 (35 $CellContext`b^2 + 28 $CellContext`b $CellContext`f + 
         9 $CellContext`f^2) $CellContext`k2^2 - 
        2 (35 $CellContext`b^2 + 42 $CellContext`b $CellContext`f + 
         15 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
        Cos[$CellContext`\[Theta]12] - 
        4 $CellContext`f (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]) + 
      Rational[
        1, 630] $CellContext`\[Lambda]^4 ((63 $CellContext`b^2 + 
          90 $CellContext`b $CellContext`f + 
          35 $CellContext`f^2) $CellContext`k1^4 + 
        12 (21 $CellContext`b^2 + 27 $CellContext`b $CellContext`f + 
          10 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
        18 (7 $CellContext`b^2 + 6 $CellContext`b $CellContext`f + 
          2 $CellContext`f^2) $CellContext`k2^4 + 
        4 $CellContext`k1 $CellContext`k2 (
          63 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) + 
          5 $CellContext`f^2 (7 $CellContext`k1^2 + 6 $CellContext`k2^2) + 
          9 $CellContext`b $CellContext`f (10 $CellContext`k1^2 + 
            9 $CellContext`k2^2)) Cos[$CellContext`\[Theta]12] + 
        2 $CellContext`k2^2 ((
            9 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
              5 $CellContext`f) $CellContext`k1^2 + 
            4 $CellContext`f (9 $CellContext`b + 
              4 $CellContext`f) $CellContext`k2^2) 
           Cos[2 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k2 (
            2 (9 $CellContext`b + 5 $CellContext`f) $CellContext`k1 
             Cos[3 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k2 
             Cos[4 $CellContext`\[Theta]12])))) + $CellContext`P3 (
      2 $CellContext`b^2 + Rational[4, 3] $CellContext`b $CellContext`f + 
      Rational[2, 5] $CellContext`f^2 + 
      Rational[-1, 
         105] $CellContext`\[Lambda]^2 ($CellContext`k1^2 + $CellContext`k2^2 + 
         2 $CellContext`k1 $CellContext`k2 
          Cos[$CellContext`\[Theta]12])^(-1) (
        35 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2)^2 + 
        14 $CellContext`b $CellContext`f (3 $CellContext`k1^4 + 
          4 $CellContext`k1^2 $CellContext`k2^2 + 3 $CellContext`k2^4) + 
        3 $CellContext`f^2 (5 $CellContext`k1^4 + 
          6 $CellContext`k1^2 $CellContext`k2^2 + 5 $CellContext`k2^4) + 
        2 $CellContext`k1 $CellContext`k2 ((35 $CellContext`b^2 + 
            42 $CellContext`b $CellContext`f + 
            15 $CellContext`f^2) ($CellContext`k1^2 + $CellContext`k2^2) 
           Cos[$CellContext`\[Theta]12] + 
          2 $CellContext`f (7 $CellContext`b + 
            3 $CellContext`f) $CellContext`k1 $CellContext`k2 
           Cos[2 $CellContext`\[Theta]12])) + 
      Rational[1, 
         630] $CellContext`\[Lambda]^4 ($CellContext`k1^2 + $CellContext`k2^2 + 
         2 $CellContext`k1 $CellContext`k2 
          Cos[$CellContext`\[Theta]12])^(-2) (
        63 $CellContext`b^2 ($CellContext`k1^4 + $CellContext`k2^4) \
($CellContext`k1^4 + 
          4 $CellContext`k1^2 $CellContext`k2^2 + $CellContext`k2^4) + 
        18 $CellContext`b $CellContext`f (5 $CellContext`k1^8 + 
          18 $CellContext`k1^6 $CellContext`k2^2 + 
          6 $CellContext`k1^4 $CellContext`k2^4 + 
          18 $CellContext`k1^2 $CellContext`k2^6 + 
          5 $CellContext`k2^8) + $CellContext`f^2 (35 $CellContext`k1^8 + 
          120 $CellContext`k1^6 $CellContext`k2^2 + 
          36 $CellContext`k1^4 $CellContext`k2^4 + 
          120 $CellContext`k1^2 $CellContext`k2^6 + 35 $CellContext`k2^8) + 
        2 $CellContext`k1 $CellContext`k2 (
          2 ($CellContext`k1^2 + $CellContext`k2^2) ((63 $CellContext`b^2 + 
              90 $CellContext`b $CellContext`f + 
              35 $CellContext`f^2) $CellContext`k1^4 - $CellContext`f (
             9 $CellContext`b + 
             5 $CellContext`f) $CellContext`k1^2 $CellContext`k2^2 + (
              63 $CellContext`b^2 + 90 $CellContext`b $CellContext`f + 
              35 $CellContext`f^2) $CellContext`k2^4) 
           Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
              9 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
                5 $CellContext`f) $CellContext`k1^4 + 
              4 $CellContext`f (9 $CellContext`b + 
                4 $CellContext`f) $CellContext`k1^2 $CellContext`k2^2 + 
              9 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
                5 $CellContext`f) $CellContext`k2^4) 
             Cos[2 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 \
$CellContext`k2 (
              2 (9 $CellContext`b + 
                5 $CellContext`f) ($CellContext`k1^2 + $CellContext`k2^2) 
               Cos[3 $CellContext`\[Theta]12] + $CellContext`f \
$CellContext`k1 $CellContext`k2 Cos[4 $CellContext`\[Theta]12])))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594067341*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"113.773127`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 0, 0, 113.773127],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594088641*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594091798*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594094955*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594097959*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70546959410091*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594104216*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054695941071453`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705469594110361*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547013487578*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"539.347588`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 1, 0, 539.347588],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470134878805*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470134881777*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054701348848677`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470134888009*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470134891006*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470134894773*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054701348985767`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[3, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054701349019012`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773002089*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"639.9081269999998`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 1, 1, 639.9081269999998],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773136464*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773139655*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773142784*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773145879*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773148769*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773152153*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547077315512*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705470773158396*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"P1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"528\\\", \\\" \\\", \\\"f\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \
\\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\
\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\
\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"726\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"305\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"726\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"305\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"121\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"85\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"297\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"330\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"137\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"297\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"205\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"17\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"132\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"28\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\
\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"28\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"39\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\
\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\
\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"132\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"121\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"594\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"230\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"264\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"363\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"140\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1287\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1980\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"805\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"297\\\", \\\" \\\", \\\"b\\\
\"}], \\\"+\\\", RowBox[{\\\"137\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"121\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"220\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"95\
\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"265\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"220\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"105\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"34\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", FractionBox[RowBox[{\\\"P3\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"132\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\
\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\
\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"17\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"142\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"161\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"69\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"49\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"88\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"42\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"62\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"54\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"16\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"20\\\", \\\
\" \\\", SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"71\\\
\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \\\", SuperscriptBox[\
\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"8\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"280\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"8\\\"]}], \\\"+\\\", \
RowBox[{\\\"915\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"252\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"690\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"8\\\"]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"198\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"80\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"71\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"58\\\", \\\" \\\", SuperscriptBox[\
\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"55\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"224\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"183\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"168\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"161\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"264\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"539\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"255\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"297\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"627\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"274\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"462\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"285\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\
\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"594\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\
\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"33\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"25\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"41\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"53\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"63\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"34\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"121\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]]}], \
\\\"6930\\\"]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 0, 
    Rational[1, 
      6930] ($CellContext`P1 (
       528 $CellContext`f (7 $CellContext`b + 3 $CellContext`f) + 
       66 $CellContext`\[Lambda]^2 ((-2) ($CellContext`b + $CellContext`f) (
           7 $CellContext`b + 5 $CellContext`f) $CellContext`k1^2 - (
          7 $CellContext`b^2 + 26 $CellContext`b $CellContext`f + 
          11 $CellContext`f^2) $CellContext`k2^2 - 
         4 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
          5 $CellContext`f) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] - (21 $CellContext`b^2 + 
          22 $CellContext`b $CellContext`f + 
          9 $CellContext`f^2) $CellContext`k2^2 
         Cos[2 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (
         4 (99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
           70 $CellContext`f^2) $CellContext`k1^4 + 
         3 (429 $CellContext`b^2 + 726 $CellContext`b $CellContext`f + 
           305 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         18 (11 $CellContext`b^2 + 33 $CellContext`b $CellContext`f + 
           14 $CellContext`f^2) $CellContext`k2^4 + $CellContext`k1 \
$CellContext`k2 (
           16 (99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
             70 $CellContext`f^2) $CellContext`k1^2 + 
           3 (429 $CellContext`b^2 + 726 $CellContext`b $CellContext`f + 
             305 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
           9 (121 $CellContext`b^2 + 198 $CellContext`b $CellContext`f + 
             85 $CellContext`f^2) $CellContext`k1^2 + 
           2 (297 $CellContext`b^2 + 330 $CellContext`b $CellContext`f + 
             137 $CellContext`f^2) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] + $CellContext`k2^3 ((
             297 $CellContext`b^2 + 462 $CellContext`b $CellContext`f + 
             205 $CellContext`f^2) $CellContext`k1 
            Cos[3 $CellContext`\[Theta]12] + 
           2 $CellContext`f (33 $CellContext`b + 
             17 $CellContext`f) $CellContext`k2 
            Cos[4 $CellContext`\[Theta]12]))) + $CellContext`P2 (
       132 $CellContext`f (7 $CellContext`b + 3 $CellContext`f) (1 + 
         3 Cos[2 $CellContext`\[Theta]12]) + 
       33 $CellContext`\[Lambda]^2 ((-2) (28 $CellContext`b^2 + 
           26 $CellContext`b $CellContext`f + 
           9 $CellContext`f^2) $CellContext`k1^2 - ($CellContext`b + \
$CellContext`f) (7 $CellContext`b + 5 $CellContext`f) $CellContext`k2^2 - 
         2 (28 $CellContext`b^2 + 39 $CellContext`b $CellContext`f + 
          15 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] - (
          4 $CellContext`f (11 $CellContext`b + 
            5 $CellContext`f) $CellContext`k1^2 + 
          3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
            5 $CellContext`f) $CellContext`k2^2) 
         Cos[2 $CellContext`\[Theta]12] - 
         2 $CellContext`f $CellContext`k1 ((9 $CellContext`b + 
            5 $CellContext`f) $CellContext`k2 
           Cos[3 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 
           Cos[4 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 (
         6 (132 $CellContext`b^2 + 121 $CellContext`b $CellContext`f + 
           42 $CellContext`f^2) $CellContext`k1^4 + 
         3 (429 $CellContext`b^2 + 594 $CellContext`b $CellContext`f + 
           230 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
           99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
           70 $CellContext`f^2) $CellContext`k2^4 + $CellContext`k1 \
$CellContext`k2 (
           6 (264 $CellContext`b^2 + 363 $CellContext`b $CellContext`f + 
             140 $CellContext`f^2) $CellContext`k1^2 + (1287 $CellContext`b^2 + 
             1980 $CellContext`b $CellContext`f + 
             805 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + (
           2 $CellContext`f (297 $CellContext`b + 
             137 $CellContext`f) $CellContext`k1^4 + 
           9 (121 $CellContext`b^2 + 220 $CellContext`b $CellContext`f + 
             95 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
           3 (99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
             70 $CellContext`f^2) $CellContext`k2^4) 
          Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 ($CellContext`k2 \
($CellContext`f (462 $CellContext`b + 265 $CellContext`f) $CellContext`k1^2 + 
             3 (99 $CellContext`b^2 + 220 $CellContext`b $CellContext`f + 
               105 $CellContext`f^2) $CellContext`k2^2) 
            Cos[3 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 ((
               34 $CellContext`f $CellContext`k1^2 + 
               9 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2) 
              Cos[4 $CellContext`\[Theta]12] + 
             15 $CellContext`f $CellContext`k1 $CellContext`k2 
              Cos[5 $CellContext`\[Theta]12])))) + $CellContext`P3 \
($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) (
       132 $CellContext`f (7 $CellContext`b + 
         3 $CellContext`f) ($CellContext`k1^2 + $CellContext`k2^2 + 
         2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
         4 $CellContext`k1^2 + $CellContext`k2^2 + 
         8 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12] + 
         3 $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]) - 
       33 $CellContext`\[Lambda]^2 (
        4 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
          5 $CellContext`f) $CellContext`k1^6 + 
        7 ($CellContext`b + $CellContext`f) (17 $CellContext`b + 
          11 $CellContext`f) $CellContext`k1^4 $CellContext`k2^2 + (
          77 $CellContext`b^2 + 142 $CellContext`b $CellContext`f + 
          63 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + \
($CellContext`b + $CellContext`f) (7 $CellContext`b + 
          5 $CellContext`f) $CellContext`k2^6 + 
        2 $CellContext`k1 $CellContext`k2 (
          8 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
            5 $CellContext`f) $CellContext`k1^4 + (91 $CellContext`b^2 + 
            161 $CellContext`b $CellContext`f + 
            66 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
            35 $CellContext`b^2 + 69 $CellContext`b $CellContext`f + 
            30 $CellContext`f^2) $CellContext`k2^4) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
          7 ($CellContext`b + $CellContext`f) (11 $CellContext`b + 
            9 $CellContext`f) $CellContext`k1^4 + 
          2 (49 $CellContext`b^2 + 88 $CellContext`b $CellContext`f + 
            35 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
          3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
            5 $CellContext`f) $CellContext`k2^4) 
         Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2^3 ((
            42 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) + 
            4 $CellContext`f^2 (7 $CellContext`k1^2 + 
              5 $CellContext`k2^2) + $CellContext`b $CellContext`f (
              62 $CellContext`k1^2 + 54 $CellContext`k2^2)) 
           Cos[3 $CellContext`\[Theta]12] + (21 $CellContext`b^2 + 
            18 $CellContext`b $CellContext`f + 
            7 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
           Cos[4 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 (
         99 $CellContext`b^2 (4 $CellContext`k1^8 + 
           16 $CellContext`k1^6 $CellContext`k2^2 + 
           5 $CellContext`k1^4 $CellContext`k2^4 + 
           7 $CellContext`k1^2 $CellContext`k2^6 + $CellContext`k2^8) + 
         33 $CellContext`b $CellContext`f (20 $CellContext`k1^8 + 
           71 $CellContext`k1^6 $CellContext`k2^2 + 
           20 $CellContext`k1^4 $CellContext`k2^4 + 
           44 $CellContext`k1^2 $CellContext`k2^6 + 
           5 $CellContext`k2^8) + $CellContext`f^2 (280 $CellContext`k1^8 + 
           915 $CellContext`k1^6 $CellContext`k2^2 + 
           252 $CellContext`k1^4 $CellContext`k2^4 + 
           690 $CellContext`k1^2 $CellContext`k2^6 + 
           70 $CellContext`k2^8) + $CellContext`k1 $CellContext`k2 (
           198 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) (
             8 $CellContext`k1^4 + 5 $CellContext`k2^4) + 
           33 $CellContext`b $CellContext`f (80 $CellContext`k1^6 + 
             71 $CellContext`k1^4 $CellContext`k2^2 + 
             58 $CellContext`k1^2 $CellContext`k2^4 + 55 $CellContext`k2^6) + 
           5 $CellContext`f^2 (224 $CellContext`k1^6 + 
             183 $CellContext`k1^4 $CellContext`k2^2 + 
             168 $CellContext`k1^2 $CellContext`k2^4 + 161 $CellContext`k2^6))
            Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 ((
             3 (264 $CellContext`b^2 + 539 $CellContext`b $CellContext`f + 
               255 $CellContext`f^2) $CellContext`k1^6 + (
               297 $CellContext`b^2 + 627 $CellContext`b $CellContext`f + 
               274 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2^2 + 
             3 (462 $CellContext`b^2 + 715 $CellContext`b $CellContext`f + 
               285 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + 
             3 (99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
               70 $CellContext`f^2) $CellContext`k2^6) 
            Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 \
((594 $CellContext`b^2 $CellContext`k2^2 ($CellContext`k1^2 + \
$CellContext`k2^2) + 
               33 $CellContext`b $CellContext`f (9 $CellContext`k1^4 + 
                 21 $CellContext`k1^2 $CellContext`k2^2 + 
                 25 $CellContext`k2^4) + 
               5 $CellContext`f^2 (41 $CellContext`k1^4 + 
                 53 $CellContext`k1^2 $CellContext`k2^2 + 
                 63 $CellContext`k2^4)) 
              Cos[3 $CellContext`\[Theta]12] + $CellContext`k1 \
$CellContext`k2 (($CellContext`f (33 $CellContext`b + 
                   34 $CellContext`f) $CellContext`k1^2 + 
                 3 (99 $CellContext`b^2 + 121 $CellContext`b $CellContext`f + 
                   45 $CellContext`f^2) $CellContext`k2^2) 
                Cos[4 $CellContext`\[Theta]12] + 
               3 $CellContext`f (11 $CellContext`b + 
                 5 $CellContext`f) $CellContext`k1 $CellContext`k2 
                Cos[5 $CellContext`\[Theta]12]))))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054722852430153`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1517.0796300000002`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 2, 0, 1517.0796300000002`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705472285514029*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054722856502523`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054722856538277`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054722856572647`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705472285660288*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705472285664034*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705472286048202*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054722865738983`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", \\\"P1\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"110\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"88\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"25\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"110\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"P2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"27\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\
\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"220\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"105\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\
\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"132\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"11\\\", \
\\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"4\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
\\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"264\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \
\\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"72\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"36\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"42\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"54\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"4\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"50\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"198\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"385\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"175\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"143\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"50\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"396\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"583\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"225\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\
\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"198\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"209\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"75\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"198\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"275\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"105\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}]}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"f\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"121\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\
\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\
\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], RowBox[{\\\"1155\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\
\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`s\)]\) = `3`", 2, 1, Rational[1, 1155] 
    3^Rational[-1, 2] ($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) (
     2 $CellContext`k2 $CellContext`P1 $CellContext`\[Lambda]^2 \
($CellContext`k1 + 
       2 $CellContext`k2 
        Cos[$CellContext`\[Theta]12]) ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
       11 (21 $CellContext`b^2 + 18 $CellContext`b $CellContext`f + 
         5 $CellContext`f^2) - $CellContext`\[Lambda]^2 ((99 $CellContext`b^2 + 
          110 $CellContext`b $CellContext`f + 
          35 $CellContext`f^2) $CellContext`k1^2 + (99 $CellContext`b^2 + 
          88 $CellContext`b $CellContext`f + 
          25 $CellContext`f^2) $CellContext`k2^2 + (99 $CellContext`b^2 + 
          110 $CellContext`b $CellContext`f + 
          35 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] + 
        2 $CellContext`f (11 $CellContext`b + 
          5 $CellContext`f) $CellContext`k2^2 Cos[2 $CellContext`\[Theta]12]))
        Sin[$CellContext`\[Theta]12] - $CellContext`P2 ($CellContext`k1^2 + \
$CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
      2 $CellContext`\[Lambda]^4 ((
          10 $CellContext`f (11 $CellContext`b + 
            6 $CellContext`f) $CellContext`k1^4 + 
          27 (11 $CellContext`b^2 + 22 $CellContext`b $CellContext`f + 
            10 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
            99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
            70 $CellContext`f^2) $CellContext`k2^4) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 (
          9 (11 $CellContext`b^2 + 22 $CellContext`b $CellContext`f + 
            10 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2 + 
          2 (99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
            70 $CellContext`f^2) $CellContext`k2^3 + $CellContext`k2 (
            4 $CellContext`f (33 $CellContext`b + 
              20 $CellContext`f) $CellContext`k1^2 + (99 $CellContext`b^2 + 
              220 $CellContext`b $CellContext`f + 
              105 $CellContext`f^2) $CellContext`k2^2) 
           Cos[2 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 ((
              66 $CellContext`b $CellContext`k2^2 + 
              5 $CellContext`f (2 $CellContext`k1^2 + 9 $CellContext`k2^2)) 
             Cos[3 $CellContext`\[Theta]12] + 
            5 $CellContext`f $CellContext`k1 $CellContext`k2 
             Cos[4 $CellContext`\[Theta]12]))) Sin[$CellContext`\[Theta]12] + 
      132 $CellContext`f (7 $CellContext`b + 3 $CellContext`f) 
       Sin[2 $CellContext`\[Theta]12] - 
      11 $CellContext`\[Lambda]^2 (
       2 (21 $CellContext`b^2 + 27 $CellContext`b $CellContext`f + 
         10 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
        Sin[$CellContext`\[Theta]12] + (
         4 $CellContext`f (9 $CellContext`b + 
           4 $CellContext`f) $CellContext`k1^2 + 
         3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
           5 $CellContext`f) $CellContext`k2^2) 
        Sin[2 $CellContext`\[Theta]12] + 
       2 $CellContext`f $CellContext`k1 ((9 $CellContext`b + 
           5 $CellContext`f) $CellContext`k2 
          Sin[3 $CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 
          Sin[4 $CellContext`\[Theta]12]))) - $CellContext`k2 $CellContext`P3 \
(264 $CellContext`f (7 $CellContext`b + 
        3 $CellContext`f) ($CellContext`k1 + $CellContext`k2 
         Cos[$CellContext`\[Theta]12]) ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) 
       Sin[$CellContext`\[Theta]12] - 
      11 $CellContext`\[Lambda]^2 (
       2 $CellContext`k1 (
         2 $CellContext`f (9 $CellContext`b + 
           5 $CellContext`f) $CellContext`k1^4 + 
         3 (7 $CellContext`b^2 + 21 $CellContext`b $CellContext`f + 
           8 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
           21 $CellContext`b^2 + 45 $CellContext`b $CellContext`f + 
           20 $CellContext`f^2) $CellContext`k2^4) 
        Sin[$CellContext`\[Theta]12] + $CellContext`k2 (((21 $CellContext`b^2 + 
             72 $CellContext`b $CellContext`f + 
             35 $CellContext`f^2) $CellContext`k1^4 + 
           4 (21 $CellContext`b^2 + 36 $CellContext`b $CellContext`f + 
             14 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
           3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
             5 $CellContext`f) $CellContext`k2^4) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
             42 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) + 
             54 $CellContext`b $CellContext`f ($CellContext`k1^2 + \
$CellContext`k2^2) + 
             4 $CellContext`f^2 (6 $CellContext`k1^2 + 5 $CellContext`k2^2)) 
            Sin[3 $CellContext`\[Theta]12] + (21 $CellContext`b^2 + 
             18 $CellContext`b $CellContext`f + 
             7 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
            Sin[4 $CellContext`\[Theta]12]))) + $CellContext`\[Lambda]^4 \
($CellContext`k1 (
          10 $CellContext`f (11 $CellContext`b + 
            7 $CellContext`f) $CellContext`k1^6 + 
          15 $CellContext`f (11 $CellContext`b + 
            5 $CellContext`f) $CellContext`k1^4 $CellContext`k2^2 + 
          2 (99 $CellContext`b^2 + 154 $CellContext`b $CellContext`f + 
            50 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + (
            198 $CellContext`b^2 + 385 $CellContext`b $CellContext`f + 
            175 $CellContext`f^2) $CellContext`k2^6) 
         Sin[$CellContext`\[Theta]12] - $CellContext`k2 (-(
           15 $CellContext`f (11 $CellContext`b + 
             7 $CellContext`f) $CellContext`k1^6 + (99 $CellContext`b^2 + 
             143 $CellContext`b $CellContext`f + 
             50 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2^2 + (
             396 $CellContext`b^2 + 583 $CellContext`b $CellContext`f + 
             225 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + (
             99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
             70 $CellContext`f^2) $CellContext`k2^6) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (-(
             5 $CellContext`f (11 $CellContext`b + 
               9 $CellContext`f) $CellContext`k1^4 + (198 $CellContext`b^2 + 
               209 $CellContext`b $CellContext`f + 
               75 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
               198 $CellContext`b^2 + 275 $CellContext`b $CellContext`f + 
               105 $CellContext`f^2) $CellContext`k2^4) 
            Sin[3 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 \
(-($CellContext`f (11 $CellContext`b + 
                 10 $CellContext`f) $CellContext`k1^2 + (99 $CellContext`b^2 + 
                 121 $CellContext`b $CellContext`f + 
                 45 $CellContext`f^2) $CellContext`k2^2) 
              Sin[4 $CellContext`\[Theta]12] - $CellContext`f (
              11 $CellContext`b + 
              5 $CellContext`f) $CellContext`k1 $CellContext`k2 
             Sin[5 $CellContext`\[Theta]12]))))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570539433*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"7\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 7],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570612331*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1285.4877789999991`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 2, 1, 1285.4877789999991`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054735707453623`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054735707491617`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054735707521048`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570754985*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054735707575893`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570760693*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570764205*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705473570767358*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \\\"P1\\\", \
\\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\
\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"P2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"132\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\
\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\
\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\
\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"88\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"220\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"105\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"132\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"11\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"28\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\
\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"55\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"132\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"143\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\
\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"165\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"198\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"11\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\"+\\\", RowBox[{\\\
\"15\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"25\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"121\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\
\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"1155\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 2, Rational[1, 1155] 
    3^Rational[-1, 2] ($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`k2^2 $CellContext`P1 \
$CellContext`\[Lambda]^2 ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
       22 (21 $CellContext`b^2 + 
         6 $CellContext`b $CellContext`f + $CellContext`f^2) - $CellContext`\
\[Lambda]^2 (
        3 (33 $CellContext`b^2 + 22 $CellContext`b $CellContext`f + 
          5 $CellContext`f^2) $CellContext`k1^2 + 
        2 (99 $CellContext`b^2 + 44 $CellContext`b $CellContext`f + 
          9 $CellContext`f^2) $CellContext`k2^2 + 
        6 (33 $CellContext`b^2 + 22 $CellContext`b $CellContext`f + 
          5 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] + 
        4 $CellContext`f (11 $CellContext`b + 
          3 $CellContext`f) $CellContext`k2^2 
         Cos[2 $CellContext`\[Theta]12])) - $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
      132 $CellContext`f (7 $CellContext`b + 3 $CellContext`f) - 
      11 $CellContext`\[Lambda]^2 (
       4 $CellContext`f (3 $CellContext`b + 
         2 $CellContext`f) $CellContext`k1^2 + 
       3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
         5 $CellContext`f) $CellContext`k2^2 + 
       4 $CellContext`f $CellContext`k1 ((9 $CellContext`b + 
           5 $CellContext`f) $CellContext`k2 
          Cos[$CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 
          Cos[2 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 (
        2 $CellContext`f (11 $CellContext`b + 
          9 $CellContext`f) $CellContext`k1^4 + 
        3 (33 $CellContext`b^2 + 88 $CellContext`b $CellContext`f + 
          45 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + (
          99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
          70 $CellContext`f^2) $CellContext`k2^4 + 
        2 $CellContext`k1 ($CellContext`k2 (
            3 $CellContext`f (22 $CellContext`b + 
              15 $CellContext`f) $CellContext`k1^2 + (99 $CellContext`b^2 + 
              220 $CellContext`b $CellContext`f + 
              105 $CellContext`f^2) $CellContext`k2^2) 
           Cos[$CellContext`\[Theta]12] + $CellContext`f $CellContext`k1 ((
              6 $CellContext`f $CellContext`k1^2 + 
              66 $CellContext`b $CellContext`k2^2 + 
              45 $CellContext`f $CellContext`k2^2) 
             Cos[2 $CellContext`\[Theta]12] + 
            5 $CellContext`f $CellContext`k1 $CellContext`k2 
             Cos[3 $CellContext`\[Theta]12])))) - $CellContext`k2^2 \
$CellContext`P3 (
      132 $CellContext`f (7 $CellContext`b + 
        3 $CellContext`f) ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) - 
      11 $CellContext`\[Lambda]^2 ((21 $CellContext`b^2 + 
         12 $CellContext`b $CellContext`f + 
         7 $CellContext`f^2) $CellContext`k1^4 + 
       28 (3 $CellContext`b^2 + 
         3 $CellContext`b $CellContext`f + $CellContext`f^2) \
$CellContext`k1^2 $CellContext`k2^2 + 
       3 ($CellContext`b + $CellContext`f) (7 $CellContext`b + 
         5 $CellContext`f) $CellContext`k2^4 + 
       2 $CellContext`k1 $CellContext`k2 (
         2 (3 (7 $CellContext`b^2 + 5 $CellContext`b $CellContext`f + 
             2 $CellContext`f^2) $CellContext`k1^2 + (21 $CellContext`b^2 + 
             27 $CellContext`b $CellContext`f + 
             10 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + (21 $CellContext`b^2 + 
           18 $CellContext`b $CellContext`f + 
           7 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
          Cos[2 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 \
($CellContext`f (11 $CellContext`b + 15 $CellContext`f) $CellContext`k1^6 + (
          99 $CellContext`b^2 + 55 $CellContext`b $CellContext`f + 
          18 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2^2 + 
        3 (132 $CellContext`b^2 + 143 $CellContext`b $CellContext`f + 
          45 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + (
          99 $CellContext`b^2 + 165 $CellContext`b $CellContext`f + 
          70 $CellContext`f^2) $CellContext`k2^6 + 
        2 $CellContext`k1 $CellContext`k2 ((
            
            198 $CellContext`b^2 $CellContext`k2^2 ($CellContext`k1^2 + \
$CellContext`k2^2) + 
            15 $CellContext`f^2 ($CellContext`k1^4 + 
              3 $CellContext`k1^2 $CellContext`k2^2 + 7 $CellContext`k2^4) + 
            11 $CellContext`b $CellContext`f ($CellContext`k1^4 + 
              15 $CellContext`k1^2 $CellContext`k2^2 + 25 $CellContext`k2^4)) 
           Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 \
(($CellContext`f (11 $CellContext`b + 6 $CellContext`f) $CellContext`k1^2 + (
                99 $CellContext`b^2 + 121 $CellContext`b $CellContext`f + 
                45 $CellContext`f^2) $CellContext`k2^2) 
             Cos[2 $CellContext`\[Theta]12] + $CellContext`f (
              11 $CellContext`b + 
              5 $CellContext`f) $CellContext`k1 $CellContext`k2 
             Cos[3 $CellContext`\[Theta]12]))))) 
    Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932307946*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"8\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 8],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932331777*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1358.1696359999996`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 2, 2, 1358.1696359999996`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932334524*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932337357*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932340309*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932343215*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705474932486722*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054749324907303`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054749324940157`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054749324976683`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725575227*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"785.1209719999997`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 3, 0, 785.1209719999997],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725578129*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725581173*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054757255842447`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725587529*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725591394*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054757255951853`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705475725598714*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"21\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 1, 
   Rational[-1, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (21/Pi)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054757256017647`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986703594*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1255.6057819999987`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 3, 1, 1255.6057819999987`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986718041*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547698672127*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986724225*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986727325*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986730363*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986734179*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054769867376013`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"105\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[105, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705476986740635*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054779198576927`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"933.6690610000014`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 3, 2, 933.6690610000014],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054779198612833`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705477919865432*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705477919868384*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705477919872218*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547791987501*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547791987852*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705477919881935*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\
\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 3, 
   Rational[-1, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705477919885207*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547873462117*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"818.1582080000007`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 3, 3, 818.1582080000007],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705478734624228*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054787346272593`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054787346302*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705478734633328*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70547873463748*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705478734640892*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\
\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705478734643725*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705478734647002*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"P1\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\
\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"18304\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"832\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"13\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"17\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"48\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"676\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"405\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1742\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"1449\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"16\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"676\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"405\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"12\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\
\\\"]}], \\\"+\\\", RowBox[{\\\"884\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"435\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3666\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1791\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\
\\\"]}], \\\"+\\\", RowBox[{\\\"1092\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\
\"f\\\"}], \\\"+\\\", RowBox[{\\\"465\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"5005\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5070\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1929\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"P2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", \
RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"352\\\", \\\" \\\", \\\"b\\\"}], \\\"+\
\\\", RowBox[{\\\"201\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"9\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"528\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"335\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"88\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"47\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"5\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"352\\\", \\\" \\\", \\\"b\\\
\"}], \\\"+\\\", RowBox[{\\\"215\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"78\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"175\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9152\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10816\\\", \\\" \\\", \\\"b\\\", \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"4347\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1144\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2613\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1290\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9152\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"16224\\\", \\\" \\\", \\\"b\\\", \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7245\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3432\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"8710\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"4515\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3536\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"1791\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4576\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9776\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"4665\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5824\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3555\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2288\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5590\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"2835\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3858\
\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"180\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"169\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"120\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"50\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"69\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"1575\\\", \\\" \\\
\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"64\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"96\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"32\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"8\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"72\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"32\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"Cos\
\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"64\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"224\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1958\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"1407\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"64\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\
\\\"24\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\
\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"52\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"473\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"335\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"56\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"17\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1342\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"987\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{SuperscriptBox[\\\"k2\
\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\
\\\", \\\"2\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"121\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"84\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"297\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"215\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"506\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"273\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"70\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"64\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1144\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2678\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1215\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"10439\
\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"16042\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"8694\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2002\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6539\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3870\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"8\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"64\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"19\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"896\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"648\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"483\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"301\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"960\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"824\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"409\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"310\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2002\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1305\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7202\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3582\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"19019\
\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"67834\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"41985\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"20\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7865\\\", \\\" \\\", SuperscriptBox[\\\
\"b\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"496\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"711\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"945\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"272\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"917\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"950\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5005\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5070\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3858\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1144\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2561\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1080\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"23\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"49\
\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\
\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"37\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"130\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], RowBox[{\\\"720720\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\
\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 0, 
    Rational[1, 720720] ($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) (
     2 $CellContext`P1 ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
       18304 $CellContext`f^2 - 
       832 $CellContext`f $CellContext`\[Lambda]^2 ((22 $CellContext`b + 
          15 $CellContext`f) $CellContext`k1^2 + (11 $CellContext`b + 
          13 $CellContext`f) $CellContext`k2^2 + 
        2 (22 $CellContext`b + 
          15 $CellContext`f) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] + (33 $CellContext`b + 
          17 $CellContext`f) $CellContext`k2^2 
         Cos[2 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (
         32 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
           210 $CellContext`f^2) $CellContext`k1^4 + 
         48 (143 $CellContext`b^2 + 676 $CellContext`b $CellContext`f + 
           405 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         3 (429 $CellContext`b^2 + 1742 $CellContext`b $CellContext`f + 
           1449 $CellContext`f^2) $CellContext`k2^4 + 
         16 $CellContext`k1 $CellContext`k2 (
           8 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
             210 $CellContext`f^2) $CellContext`k1^2 + 
           3 (143 $CellContext`b^2 + 676 $CellContext`b $CellContext`f + 
             405 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + 
         4 $CellContext`k2^2 (
           12 (429 $CellContext`b^2 + 884 $CellContext`b $CellContext`f + 
             435 $CellContext`f^2) $CellContext`k1^2 + (715 $CellContext`b^2 + 
             3666 $CellContext`b $CellContext`f + 
             1791 $CellContext`f^2) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] + $CellContext`k2^3 (
           16 (715 $CellContext`b^2 + 1092 $CellContext`b $CellContext`f + 
             465 $CellContext`f^2) $CellContext`k1 
            Cos[3 $CellContext`\[Theta]12] + (5005 $CellContext`b^2 + 
             5070 $CellContext`b $CellContext`f + 
             1929 $CellContext`f^2) $CellContext`k2 
            Cos[4 $CellContext`\[Theta]12]))) + $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
       572 $CellContext`f^2 (9 + 20 Cos[2 $CellContext`\[Theta]12] + 
         35 Cos[4 $CellContext`\[Theta]12]) + 
       26 $CellContext`f $CellContext`\[Lambda]^2 ((-2) (352 $CellContext`b + 
           201 $CellContext`f) $CellContext`k1^2 - 
         9 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2 - 
         2 (528 $CellContext`b + 
          335 $CellContext`f) $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12] - 
         4 (6 (88 $CellContext`b + 47 $CellContext`f) $CellContext`k1^2 + 
          5 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2) 
         Cos[2 $CellContext`\[Theta]12] - 
         5 (352 $CellContext`b + 
          215 $CellContext`f) $CellContext`k1 $CellContext`k2 
         Cos[3 $CellContext`\[Theta]12] - 
         5 (78 $CellContext`f $CellContext`k1^2 + 
          7 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2) 
         Cos[4 $CellContext`\[Theta]12] - 
         175 $CellContext`f $CellContext`k1 $CellContext`k2 
         Cos[5 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (
         2 (9152 $CellContext`b^2 + 10816 $CellContext`b $CellContext`f + 
           4347 $CellContext`f^2) $CellContext`k1^4 + 
         12 (1144 $CellContext`b^2 + 2613 $CellContext`b $CellContext`f + 
           1290 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         9 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
           210 $CellContext`f^2) $CellContext`k2^4 + 
         4 $CellContext`k1 $CellContext`k2 ((9152 $CellContext`b^2 + 
             16224 $CellContext`b $CellContext`f + 
             7245 $CellContext`f^2) $CellContext`k1^2 + (
             3432 $CellContext`b^2 + 8710 $CellContext`b $CellContext`f + 
             4515 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + (
           8 $CellContext`f (3536 $CellContext`b + 
             1791 $CellContext`f) $CellContext`k1^4 + 
           9 (4576 $CellContext`b^2 + 9776 $CellContext`b $CellContext`f + 
             4665 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
           20 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
             210 $CellContext`f^2) $CellContext`k2^4) 
          Cos[2 $CellContext`\[Theta]12] + 
         2 $CellContext`k1 $CellContext`k2 (
           3 $CellContext`f (5824 $CellContext`b + 
             3555 $CellContext`f) $CellContext`k1^2 + 
           5 (2288 $CellContext`b^2 + 5590 $CellContext`b $CellContext`f + 
             2835 $CellContext`f^2) $CellContext`k2^2) 
          Cos[3 $CellContext`\[Theta]12] + (
           3858 $CellContext`f^2 $CellContext`k1^4 + 
           180 $CellContext`f (169 $CellContext`b + 
             120 $CellContext`f) $CellContext`k1^2 $CellContext`k2^2 + 
           35 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
             210 $CellContext`f^2) $CellContext`k2^4) 
          Cos[4 $CellContext`\[Theta]12] + 
         50 $CellContext`f $CellContext`k1 $CellContext`k2 (
           69 $CellContext`f $CellContext`k1^2 + 
           7 (26 $CellContext`b + 21 $CellContext`f) $CellContext`k2^2) 
          Cos[5 $CellContext`\[Theta]12] + 
         1575 $CellContext`f^2 $CellContext`k1^2 $CellContext`k2^2 
          Cos[6 $CellContext`\[Theta]12])) + $CellContext`P3 (
       572 $CellContext`f^2 (64 $CellContext`k1^4 + 
         96 $CellContext`k1^2 $CellContext`k2^2 + 9 $CellContext`k2^4 + 
         32 $CellContext`k1 $CellContext`k2 (8 $CellContext`k1^2 + 
           3 $CellContext`k2^2) Cos[$CellContext`\[Theta]12] + 
         4 $CellContext`k2^2 (72 $CellContext`k1^2 + 5 $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] + 
         5 $CellContext`k2^3 (
           32 $CellContext`k1 Cos[3 $CellContext`\[Theta]12] + 
           7 $CellContext`k2 Cos[4 $CellContext`\[Theta]12])) - 
       26 $CellContext`f $CellContext`\[Lambda]^2 (
        64 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k1^6 + 
        224 (22 $CellContext`b + 
          13 $CellContext`f) $CellContext`k1^4 $CellContext`k2^2 + (
          1958 $CellContext`b + 
          1407 $CellContext`f) $CellContext`k1^2 $CellContext`k2^4 + 
        9 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^6 + 
        4 $CellContext`k1 $CellContext`k2 (
          64 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k1^4 + 
          24 (77 $CellContext`b + 
            52 $CellContext`f) $CellContext`k1^2 $CellContext`k2^2 + (
            473 $CellContext`b + 335 $CellContext`f) $CellContext`k2^4) 
         Cos[$CellContext`\[Theta]12] + 
        4 $CellContext`k2^2 (
          56 (22 $CellContext`b + 17 $CellContext`f) $CellContext`k1^4 + (
            1342 $CellContext`b + 
            987 $CellContext`f) $CellContext`k1^2 $CellContext`k2^2 + 
          5 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^4) 
         Cos[2 $CellContext`\[Theta]12] - $CellContext`k2^3 ((-2) \
$CellContext`k1 (
           16 (121 $CellContext`b + 84 $CellContext`f) $CellContext`k1^2 + 
           5 (297 $CellContext`b + 215 $CellContext`f) $CellContext`k2^2) 
          Cos[3 $CellContext`\[Theta]12] - 
         5 $CellContext`k2 ((506 $CellContext`b + 
            273 $CellContext`f) $CellContext`k1^2 + 
          7 (22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2) 
         Cos[4 $CellContext`\[Theta]12] - 
         70 (11 $CellContext`b + 
          5 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
         Cos[5 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 (
         64 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
           210 $CellContext`f^2) $CellContext`k1^8 + 
         32 (1144 $CellContext`b^2 + 2678 $CellContext`b $CellContext`f + 
           1215 $CellContext`f^2) $CellContext`k1^6 $CellContext`k2^2 + (
           10439 $CellContext`b^2 + 16042 $CellContext`b $CellContext`f + 
           8694 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2^4 + 
         4 (2002 $CellContext`b^2 + 6539 $CellContext`b $CellContext`f + 
           3870 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^6 + 
         9 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
           210 $CellContext`f^2) $CellContext`k2^8 + 
         4 $CellContext`k1 $CellContext`k2 (
           143 $CellContext`b^2 ($CellContext`k1^2 + $CellContext`k2^2) (
             64 $CellContext`k1^4 + 19 $CellContext`k2^4) + 
           15 $CellContext`f^2 (896 $CellContext`k1^6 + 
             648 $CellContext`k1^4 $CellContext`k2^2 + 
             483 $CellContext`k1^2 $CellContext`k2^4 + 301 $CellContext`k2^6) + 
           26 $CellContext`b $CellContext`f (960 $CellContext`k1^6 + 
             824 $CellContext`k1^4 $CellContext`k2^2 + 
             409 $CellContext`k1^2 $CellContext`k2^4 + 310 $CellContext`k2^6))
            Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 (
           32 (572 $CellContext`b^2 + 2002 $CellContext`b $CellContext`f + 
             1305 $CellContext`f^2) $CellContext`k1^6 + 
           4 (715 $CellContext`b^2 + 7202 $CellContext`b $CellContext`f + 
             3582 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2^2 + (
             19019 $CellContext`b^2 + 67834 $CellContext`b $CellContext`f + 
             41985 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^4 + 
           20 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
             210 $CellContext`f^2) $CellContext`k2^6) 
          Cos[2 $CellContext`\[Theta]12] + $CellContext`k2^3 (
           2 $CellContext`k1 (
             7865 $CellContext`b^2 $CellContext`k2^2 ($CellContext`k1^2 + \
$CellContext`k2^2) + 
             15 $CellContext`f^2 (496 $CellContext`k1^4 + 
               711 $CellContext`k1^2 $CellContext`k2^2 + 
               945 $CellContext`k2^4) + 
             26 $CellContext`b $CellContext`f (272 $CellContext`k1^4 + 
               917 $CellContext`k1^2 $CellContext`k2^2 + 
               950 $CellContext`k2^4)) 
            Cos[3 $CellContext`\[Theta]12] + $CellContext`k2 (((
                 5005 $CellContext`b^2 + 5070 $CellContext`b $CellContext`f + 
                 3858 $CellContext`f^2) $CellContext`k1^4 + 
               20 (1144 $CellContext`b^2 + 2561 $CellContext`b $CellContext`f + 
                 1080 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
               35 (143 $CellContext`b^2 + 390 $CellContext`b $CellContext`f + 
                 210 $CellContext`f^2) $CellContext`k2^4) 
              Cos[4 $CellContext`\[Theta]12] + 
             5 $CellContext`k1 $CellContext`k2 (
               2 (1001 $CellContext`b^2 ($CellContext`k1^2 + \
$CellContext`k2^2) + 
                 15 $CellContext`f^2 (23 $CellContext`k1^2 + 
                   49 $CellContext`k2^2) + 
                 26 $CellContext`b $CellContext`f (37 $CellContext`k1^2 + 
                   70 $CellContext`k2^2)) Cos[5 $CellContext`\[Theta]12] + 
               7 (143 $CellContext`b^2 + 130 $CellContext`b $CellContext`f + 
                 45 $CellContext`f^2) $CellContext`k1 $CellContext`k2 
                Cos[6 $CellContext`\[Theta]12]))))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261520844*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1531.2934699999987`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 4, 0, 1531.2934699999987`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261547689*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261550857*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054802615539227`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054802615568933`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70548026155995*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261563736*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261567212*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 1, 
   Rational[-3, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (5/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-3 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705480261570045*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", \\\"P1\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"208\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\
\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"260\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1118\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"495\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"260\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"962\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"345\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"P2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\
\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"20\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\
\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"88\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"43\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"15\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"74\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1144\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1677\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"675\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1040\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"525\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"20\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"208\\\", \\\" \\\", \\\"b\\\
\"}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2288\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4472\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"2025\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"169\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"100\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"338\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"168\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"690\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"962\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"675\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"66\\\", \\\" \\\
\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"315\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \\\" \\\", \\\"P3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1144\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"16\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"48\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"10\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"385\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"258\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"8\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"44\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"396\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"301\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"341\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"234\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"88\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"65\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"484\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"259\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"80\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"208\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"819\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"675\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"286\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"910\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"525\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"6\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"240\
\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2158\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"990\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"715\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3042\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"2025\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"208\\\", \\\" \\\", \\\"b\\\
\"}], \\\"+\\\", RowBox[{\\\"237\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1378\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"600\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1430\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"840\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"962\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"690\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1612\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"675\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}]}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"52\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"18\\\", \\\
\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\
\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"49\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"130\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], RowBox[{\\\"36036\\\", \\\" \\\", \
SqrtBox[\\\"10\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 
    1, ((Rational[1, 36036] 
      10^Rational[-1, 
         2]) ($CellContext`k1^2 + $CellContext`k2^2 + ((
          2 $CellContext`k1) $CellContext`k2) 
        Cos[$CellContext`\[Theta]12])^(-2)) (((((((
            4 $CellContext`k2) $CellContext`P1) $CellContext`\[Lambda]^2) \
($CellContext`k1 + (2 $CellContext`k2) 
           Cos[$CellContext`\[Theta]12])) ($CellContext`k1^2 + \
$CellContext`k2^2 + ((2 $CellContext`k1) $CellContext`k2) 
           Cos[$CellContext`\[Theta]12])^2) ((208 $CellContext`f) (
          11 $CellContext`b + 
          5 $CellContext`f) - $CellContext`\[Lambda]^2 ((
           8 (143 $CellContext`b^2 + (260 $CellContext`b) $CellContext`f + 
            105 $CellContext`f^2)) $CellContext`k1^2 + (
           143 $CellContext`b^2 + (1118 $CellContext`b) $CellContext`f + 
           495 $CellContext`f^2) $CellContext`k2^2 + (((
             8 (143 $CellContext`b^2 + (260 $CellContext`b) $CellContext`f + 
              105 $CellContext`f^2)) $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12] + ((
            1001 $CellContext`b^2 + (962 $CellContext`b) $CellContext`f + 
            345 $CellContext`f^2) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12]))) 
      Sin[$CellContext`\[Theta]12] - ($CellContext`P2 ($CellContext`k1^2 + \
$CellContext`k2^2 + ((2 $CellContext`k1) $CellContext`k2) 
         Cos[$CellContext`\[Theta]12])^2) ((572 $CellContext`f^2) (
        2 Sin[2 $CellContext`\[Theta]12] + 
        7 Sin[4 $CellContext`\[Theta]12]) - ((
        26 $CellContext`f) $CellContext`\[Lambda]^2) ((((
           2 (33 $CellContext`b + 
            20 $CellContext`f)) $CellContext`k1) $CellContext`k2) 
        Sin[$CellContext`\[Theta]12] + (
         2 ((2 (88 $CellContext`b + 43 $CellContext`f)) $CellContext`k1^2 + (
            22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2)) 
        Sin[2 $CellContext`\[Theta]12] + (((
           15 (22 $CellContext`b + 
            13 $CellContext`f)) $CellContext`k1) $CellContext`k2) 
        Sin[3 $CellContext`\[Theta]12] + ((
           74 $CellContext`f) $CellContext`k1^2 + (
           7 (22 $CellContext`b + 15 $CellContext`f)) $CellContext`k2^2) 
        Sin[4 $CellContext`\[Theta]12] + (((
           35 $CellContext`f) $CellContext`k1) $CellContext`k2) 
        Sin[5 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 ((((
            2 $CellContext`k1) $CellContext`k2) ((
             2 (1144 $CellContext`b^2 + (1677 $CellContext`b) $CellContext`f + 
              675 $CellContext`f^2)) $CellContext`k1^2 + (
             429 $CellContext`b^2 + (1040 $CellContext`b) $CellContext`f + 
             525 $CellContext`f^2) $CellContext`k2^2)) 
         Sin[$CellContext`\[Theta]12] + (((20 $CellContext`f) (
             208 $CellContext`b + 99 $CellContext`f)) $CellContext`k1^4 + ((
             3 (2288 $CellContext`b^2 + (4472 $CellContext`b) $CellContext`f + 
              2025 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^2 + (
            2 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
             210 $CellContext`f^2)) $CellContext`k2^4) 
         Sin[
          2 $CellContext`\[Theta]12] + (((
            6 $CellContext`k1) $CellContext`k2) (((6 $CellContext`f) (
              169 $CellContext`b + 100 $CellContext`f)) $CellContext`k1^2 + (
             5 (143 $CellContext`b^2 + (338 $CellContext`b) $CellContext`f + 
              168 $CellContext`f^2)) $CellContext`k2^2)) 
         Sin[3 $CellContext`\[Theta]12] + ((
            690 $CellContext`f^2) $CellContext`k1^4 + (((6 $CellContext`f) (
              962 $CellContext`b + 
              675 $CellContext`f)) $CellContext`k1^2) $CellContext`k2^2 + (
            7 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
             210 $CellContext`f^2)) $CellContext`k2^4) 
         Sin[4 $CellContext`\[Theta]12] + ((((
             10 $CellContext`f) $CellContext`k1) $CellContext`k2) ((
             66 $CellContext`f) $CellContext`k1^2 + (
             7 (26 $CellContext`b + 21 $CellContext`f)) $CellContext`k2^2)) 
         Sin[5 $CellContext`\[Theta]12] + (((
            315 $CellContext`f^2) $CellContext`k1^2) $CellContext`k2^2) 
         Sin[6 $CellContext`\[Theta]12])) - ($CellContext`k2 $CellContext`P3) \
(((1144 $CellContext`f^2) (
         16 $CellContext`k1^3 + (
           18 $CellContext`k1) $CellContext`k2^2 + ((
             48 $CellContext`k1^2) $CellContext`k2 + 9 $CellContext`k2^3) 
          Cos[$CellContext`\[Theta]12] + ((
            30 $CellContext`k1) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] + (7 $CellContext`k2^3) 
          Cos[3 $CellContext`\[Theta]12])) 
       Sin[$CellContext`\[Theta]12] - ((
        26 $CellContext`f) $CellContext`\[Lambda]^2) (((
          2 $CellContext`k1) ((
            16 (11 $CellContext`b + 10 $CellContext`f)) $CellContext`k1^4 + ((
             385 $CellContext`b + 
             258 $CellContext`f) $CellContext`k1^2) $CellContext`k2^2 + (
            5 (11 $CellContext`b + 8 $CellContext`f)) $CellContext`k2^4)) 
        Sin[$CellContext`\[Theta]12] + $CellContext`k2 ((
           2 ((8 (44 $CellContext`b + 
               35 $CellContext`f)) $CellContext`k1^4 + ((396 $CellContext`b + 
               301 $CellContext`f) $CellContext`k1^2) $CellContext`k2^2 + (
              22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^4)) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k2 (((
              2 $CellContext`k1) ((341 $CellContext`b + 
                234 $CellContext`f) $CellContext`k1^2 + (
                3 (88 $CellContext`b + 65 $CellContext`f)) $CellContext`k2^2))
              Sin[3 $CellContext`\[Theta]12] + ($CellContext`k2 ((
                484 $CellContext`b + 259 $CellContext`f) $CellContext`k1^2 + (
                7 (22 $CellContext`b + 15 $CellContext`f)) $CellContext`k2^2))
              Sin[4 $CellContext`\[Theta]12] + (((
               14 (11 $CellContext`b + 
                5 $CellContext`f)) $CellContext`k1) $CellContext`k2^2) 
            Sin[5 $CellContext`\[Theta]12]))) + $CellContext`\[Lambda]^4 (((
           2 $CellContext`k1) (((80 $CellContext`f) (26 $CellContext`b + 
              21 $CellContext`f)) $CellContext`k1^6 + (((15 $CellContext`f) (
               208 $CellContext`b + 
               99 $CellContext`f)) $CellContext`k1^4) $CellContext`k2^2 + ((
              2 (143 $CellContext`b^2 + (819 $CellContext`b) $CellContext`f + 
               675 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^4 + (
             286 $CellContext`b^2 + (910 $CellContext`b) $CellContext`f + 
             525 $CellContext`f^2) $CellContext`k2^6)) 
         Sin[$CellContext`\[Theta]12] - $CellContext`k2 ((-(((
               240 $CellContext`f) (26 $CellContext`b + 
               21 $CellContext`f)) $CellContext`k1^6 + ((
               2 (143 $CellContext`b^2 + (2158 $CellContext`b) $CellContext`f + 
                990 $CellContext`f^2)) $CellContext`k1^4) $CellContext`k2^2 + \
((3 (715 $CellContext`b^2 + (3042 $CellContext`b) $CellContext`f + 
                2025 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^4 + \
(2 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
               210 $CellContext`f^2)) $CellContext`k2^6)) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k2 ((((-2) \
$CellContext`k1) (((5 $CellContext`f) (208 $CellContext`b + 
                 237 $CellContext`f)) $CellContext`k1^4 + ((
                 3 (429 $CellContext`b^2 + (
                    1378 $CellContext`b) $CellContext`f + 
                  600 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^2 + \
(3 (429 $CellContext`b^2 + (1430 $CellContext`b) $CellContext`f + 
                 840 $CellContext`f^2)) $CellContext`k2^4)) 
            Sin[3 $CellContext`\[Theta]12] + $CellContext`k2 ((-((
                  1001 $CellContext`b^2 + (962 $CellContext`b) $CellContext`f + 6\
90 $CellContext`f^2) $CellContext`k1^4 + ((
                   6 (715 $CellContext`b^2 + (
                    1612 $CellContext`b) $CellContext`f + 
                    675 $CellContext`f^2)) $CellContext`k1^2) \
$CellContext`k2^2 + (
                  7 (143 $CellContext`b^2 + (
                    390 $CellContext`b) $CellContext`f + 
                   210 $CellContext`f^2)) $CellContext`k2^4)) 
              Sin[4 $CellContext`\[Theta]12] + ($CellContext`k1 \
$CellContext`k2) (((-2) ((
                    1001 $CellContext`b^2) ($CellContext`k1^2 + \
$CellContext`k2^2) + ((52 $CellContext`b) $CellContext`f) (
                    18 $CellContext`k1^2 + 35 $CellContext`k2^2) + (
                    15 $CellContext`f^2) (22 $CellContext`k1^2 + 
                    49 $CellContext`k2^2))) 
                Sin[5 $CellContext`\[Theta]12] - (((
                  7 (143 $CellContext`b^2 + (
                    130 $CellContext`b) $CellContext`f + 
                   45 $CellContext`f^2)) $CellContext`k1) $CellContext`k2) 
               Sin[6 $CellContext`\[Theta]12])))))))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054822352743187`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"9\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 9],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054822352951117`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1978.2816509999993`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 4, 1, 1978.2816509999993`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235297868*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235300872*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235303836*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235306838*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235309733*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235313335*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705482235316774*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"8\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\
\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 2, 
   Rational[3, 8] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[5, 2]/Pi)^
    Rational[1, 2] (-1 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054822353198013`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \\\"P1\\\", \\\" \
\\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"104\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\
\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"156\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1066\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"303\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"12\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"156\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"806\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"237\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"P2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\
\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"44\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"41\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"264\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"205\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\
\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"62\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"104\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"101\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2132\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1305\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"624\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"505\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1716\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5330\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3045\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"474\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"806\\\", \\\" \\\", \\\"b\\\"}], \\\"+\
\\\", RowBox[{\\\"645\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\
\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"57\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"63\\\", \\\" \\\", \\\
\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"12\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"24\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"\
\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"41\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"55\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"36\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"319\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"205\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"418\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"217\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"12\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"6\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\
\\\"]}], \\\"+\\\", RowBox[{\\\"1378\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\
\"f\\\"}], \\\"+\\\", RowBox[{\\\"606\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1287\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2782\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1305\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"6\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"12\\\", \\\" \\\
\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2431\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4134\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1515\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2431\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5980\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3045\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"806\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"474\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2717\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4888\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1935\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", SuperscriptBox[\\\
\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"19\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"130\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"18018\\\", \\\" \\\", \
SqrtBox[\\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 
    2, (((Rational[1, 18018] 
       5^Rational[-1, 
          2]) ($CellContext`k1^2 + $CellContext`k2^2 + ((
           2 $CellContext`k1) $CellContext`k2) 
         Cos[$CellContext`\[Theta]12])^(-2)) (((((
           2 $CellContext`k2^2) $CellContext`P1) $CellContext`\[Lambda]^2) \
($CellContext`k1^2 + $CellContext`k2^2 + ((2 $CellContext`k1) $CellContext`k2)
             Cos[$CellContext`\[Theta]12])^2) ((104 $CellContext`f) (
          11 $CellContext`b + 
          3 $CellContext`f) - $CellContext`\[Lambda]^2 ((
           6 (143 $CellContext`b^2 + (156 $CellContext`b) $CellContext`f + 
            45 $CellContext`f^2)) $CellContext`k1^2 + (
           715 $CellContext`b^2 + (1066 $CellContext`b) $CellContext`f + 
           303 $CellContext`f^2) $CellContext`k2^2 + (((
             12 (143 $CellContext`b^2 + (156 $CellContext`b) $CellContext`f + 
              45 $CellContext`f^2)) $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12] + ((
            1001 $CellContext`b^2 + (806 $CellContext`b) $CellContext`f + 
            237 $CellContext`f^2) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12])) - ($CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + ((2 $CellContext`k1) $CellContext`k2)
            Cos[$CellContext`\[Theta]12])^2) ((572 $CellContext`f^2) (5 + 
         7 Cos[2 $CellContext`\[Theta]12]) - ((
         26 $CellContext`f) $CellContext`\[Lambda]^2) ((
          2 (44 $CellContext`b + 41 $CellContext`f)) $CellContext`k1^2 + (
          5 (22 $CellContext`b + 
           15 $CellContext`f)) $CellContext`k2^2 + (((264 $CellContext`b + 
            205 $CellContext`f) $CellContext`k1) $CellContext`k2) 
         Cos[$CellContext`\[Theta]12] + ((
            62 $CellContext`f) $CellContext`k1^2 + (
            7 (22 $CellContext`b + 15 $CellContext`f)) $CellContext`k2^2) 
         Cos[2 $CellContext`\[Theta]12] + (((
            35 $CellContext`f) $CellContext`k1) $CellContext`k2) 
         Cos[3 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (((
            6 $CellContext`f) (104 $CellContext`b + 
            101 $CellContext`f)) $CellContext`k1^4 + ((
            3 (572 $CellContext`b^2 + (2132 $CellContext`b) $CellContext`f + 
             1305 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^2 + (
           5 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
            210 $CellContext`f^2)) $CellContext`k2^4 + (((
             2 $CellContext`k1) $CellContext`k2) (((3 $CellContext`f) (
               624 $CellContext`b + 505 $CellContext`f)) $CellContext`k1^2 + (
              1716 $CellContext`b^2 + (5330 $CellContext`b) $CellContext`f + 
              3045 $CellContext`f^2) $CellContext`k2^2)) 
          Cos[$CellContext`\[Theta]12] + ((
             474 $CellContext`f^2) $CellContext`k1^4 + (((6 $CellContext`f) (
               806 $CellContext`b + 
               645 $CellContext`f)) $CellContext`k1^2) $CellContext`k2^2 + (
             7 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
              210 $CellContext`f^2)) $CellContext`k2^4) 
          Cos[2 $CellContext`\[Theta]12] + (((
             5 $CellContext`f) $CellContext`k1) $CellContext`k2) ((
             2 ((57 $CellContext`f) $CellContext`k1^2 + (
                7 (26 $CellContext`b + 21 $CellContext`f)) $CellContext`k2^2))
              Cos[3 $CellContext`\[Theta]12] + (((
               63 $CellContext`f) $CellContext`k1) $CellContext`k2) 
            Cos[4 $CellContext`\[Theta]12]))) - ($CellContext`k2^2 \
$CellContext`P3) ((572 $CellContext`f^2) (12 $CellContext`k1^2 + 
         5 $CellContext`k2^2 + ((24 $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12] + (7 $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12]) - ((
         26 $CellContext`f) $CellContext`\[Lambda]^2) ((
          4 (22 $CellContext`b + 21 $CellContext`f)) $CellContext`k1^4 + ((
           7 (66 $CellContext`b + 
            41 $CellContext`f)) $CellContext`k1^2) $CellContext`k2^2 + (
          5 (22 $CellContext`b + 
           15 $CellContext`f)) $CellContext`k2^4 + (((
            2 $CellContext`k1) $CellContext`k2) ((
             4 (55 $CellContext`b + 36 $CellContext`f)) $CellContext`k1^2 + (
             319 $CellContext`b + 205 $CellContext`f) $CellContext`k2^2)) 
         Cos[$CellContext`\[Theta]12] + ($CellContext`k2^2 ((
             418 $CellContext`b + 217 $CellContext`f) $CellContext`k1^2 + (
             7 (22 $CellContext`b + 15 $CellContext`f)) $CellContext`k2^2)) 
         Cos[2 $CellContext`\[Theta]12] + (((
            14 (11 $CellContext`b + 
             5 $CellContext`f)) $CellContext`k1) $CellContext`k2^3) 
         Cos[3 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (((
            12 $CellContext`f) (26 $CellContext`b + 
            45 $CellContext`f)) $CellContext`k1^6 + ((
            715 $CellContext`b^2 + (1378 $CellContext`b) $CellContext`f + 
            606 $CellContext`f^2) $CellContext`k1^4) $CellContext`k2^2 + ((
            3 (1287 $CellContext`b^2 + (2782 $CellContext`b) $CellContext`f + 
             1305 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^4 + (
           5 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
            210 $CellContext`f^2)) $CellContext`k2^6 + (((
             2 $CellContext`k1) $CellContext`k2) (((12 $CellContext`f) (
               26 $CellContext`b + 45 $CellContext`f)) $CellContext`k1^4 + ((
               2431 $CellContext`b^2 + (4134 $CellContext`b) $CellContext`f + 
               1515 $CellContext`f^2) $CellContext`k1^2) $CellContext`k2^2 + (
              2431 $CellContext`b^2 + (5980 $CellContext`b) $CellContext`f + 
              3045 $CellContext`f^2) $CellContext`k2^4)) 
          Cos[$CellContext`\[Theta]12] + ($CellContext`k2^2 ((
              1001 $CellContext`b^2 + (806 $CellContext`b) $CellContext`f + 
              474 $CellContext`f^2) $CellContext`k1^4 + ((
               2 (2717 $CellContext`b^2 + (
                  4888 $CellContext`b) $CellContext`f + 
                1935 $CellContext`f^2)) $CellContext`k1^2) $CellContext`k2^2 + \
(7 (143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
               210 $CellContext`f^2)) $CellContext`k2^4)) 
          Cos[2 $CellContext`\[Theta]12] + ($CellContext`k1 \
$CellContext`k2^3) ((
             2 ((1001 $CellContext`b^2) ($CellContext`k1^2 + \
$CellContext`k2^2) + (15 $CellContext`f^2) (19 $CellContext`k1^2 + 
                49 $CellContext`k2^2) + ((26 $CellContext`b) $CellContext`f) (
                33 $CellContext`k1^2 + 70 $CellContext`k2^2))) 
            Cos[3 $CellContext`\[Theta]12] + (((
               7 (143 $CellContext`b^2 + (130 $CellContext`b) $CellContext`f + 
                45 $CellContext`f^2)) $CellContext`k1) $CellContext`k2) 
            Cos[4 $CellContext`\[Theta]12]))))) 
    Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054837786159143`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"10\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 10],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778632353*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1551.963165000001`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 4, 2, 1551.963165000001],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778635438*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778638694*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778641883*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70548377864509*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778648327*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778652234*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.70548377865562*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 3, 
   Rational[-3, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705483778658819*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SqrtBox[FractionBox[\\\"2\\\", \\\"35\\\"]], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}], \\\
\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", \
\\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\
\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"44\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\
\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"5\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"78\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"30\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"169\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"104\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"286\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"650\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"315\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"286\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"520\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1118\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"405\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"130\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"P2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\
\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\
\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"1287\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 3, Rational[1, 1287] 
    Rational[2, 35]^
     Rational[1, 2] ($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) ((
       143 $CellContext`b^2 + 78 $CellContext`b $CellContext`f + 
       15 $CellContext`f^2) $CellContext`k2^3 $CellContext`P1 $CellContext`\
\[Lambda]^4 ($CellContext`k1 + 
       2 $CellContext`k2 
        Cos[$CellContext`\[Theta]12]) ($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 
         Cos[$CellContext`\[Theta]12])^2 + $CellContext`k2^3 $CellContext`P3 (
       572 $CellContext`f^2 ($CellContext`k1 + $CellContext`k2 
          Cos[$CellContext`\[Theta]12]) - 
       26 $CellContext`f $CellContext`\[Lambda]^2 ((11 $CellContext`b + 
          6 $CellContext`f) $CellContext`k1^3 + (33 $CellContext`b + 
          20 $CellContext`f) $CellContext`k1 $CellContext`k2^2 + \
$CellContext`k2 ((44 $CellContext`b + 21 $CellContext`f) $CellContext`k1^2 + (
            22 $CellContext`b + 15 $CellContext`f) $CellContext`k2^2) 
         Cos[$CellContext`\[Theta]12] + 
        2 (11 $CellContext`b + 
          5 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
         Cos[2 $CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 (
         15 $CellContext`f^2 $CellContext`k1^5 + (143 $CellContext`b^2 + 
           78 $CellContext`b $CellContext`f + 
           30 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2 
          Cos[$CellContext`\[Theta]12] + (143 $CellContext`b^2 + 
           390 $CellContext`b $CellContext`f + 
           210 $CellContext`f^2) $CellContext`k2^5 
          Cos[$CellContext`\[Theta]12] + 
         2 $CellContext`k1^3 $CellContext`k2^2 (143 $CellContext`b^2 + 
           169 $CellContext`b $CellContext`f + 
           45 $CellContext`f^2 + (143 $CellContext`b^2 + 
             104 $CellContext`b $CellContext`f + 30 $CellContext`f^2) 
            Cos[2 $CellContext`\[Theta]12]) + $CellContext`k1 \
$CellContext`k2^4 (286 $CellContext`b^2 + 650 $CellContext`b $CellContext`f + 
           315 $CellContext`f^2 + (286 $CellContext`b^2 + 
             520 $CellContext`b $CellContext`f + 210 $CellContext`f^2) 
            Cos[2 $CellContext`\[Theta]12]) + $CellContext`k1^2 \
$CellContext`k2^3 ((715 $CellContext`b^2 + 1118 $CellContext`b $CellContext`f + 
             405 $CellContext`f^2) 
            Cos[$CellContext`\[Theta]12] + (143 $CellContext`b^2 + 
             130 $CellContext`b $CellContext`f + 45 $CellContext`f^2) 
            Cos[3 $CellContext`\[Theta]12]))) + $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
        2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^2 (
       572 $CellContext`f^2 Cos[$CellContext`\[Theta]12] - 
       26 $CellContext`f $CellContext`\[Lambda]^2 ((
          6 $CellContext`f $CellContext`k1^2 + (22 $CellContext`b + 
            15 $CellContext`f) $CellContext`k2^2) 
         Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
          11 $CellContext`b + 10 $CellContext`f + 
          5 $CellContext`f 
           Cos[2 $CellContext`\[Theta]12])) + $CellContext`\[Lambda]^4 (
         143 $CellContext`b^2 $CellContext`k2^3 ($CellContext`k1 + \
$CellContext`k2 Cos[$CellContext`\[Theta]12]) + 
         26 $CellContext`b $CellContext`f $CellContext`k2 (
           3 $CellContext`k1^3 + 
           20 $CellContext`k1 $CellContext`k2^2 + $CellContext`k2 (
             3 (6 $CellContext`k1^2 + 5 $CellContext`k2^2) 
              Cos[$CellContext`\[Theta]12] + 
             10 $CellContext`k1 $CellContext`k2 
              Cos[2 $CellContext`\[Theta]12])) + 
         15 $CellContext`f^2 ((2 $CellContext`k1^4 + 
             27 $CellContext`k1^2 $CellContext`k2^2 + 14 $CellContext`k2^4) 
            Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
               2 $CellContext`k1^2 + 7 $CellContext`k2^2) (3 + 
               2 Cos[2 $CellContext`\[Theta]12]) + 
             3 $CellContext`k1 $CellContext`k2 
              Cos[3 $CellContext`\[Theta]12]))))) 
    Sin[$CellContext`\[Theta]12]^3],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013617611*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"11\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 11],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013632372*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"1238.7641980000008`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 4, 3, 1238.7641980000008`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013635416*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054850136390123`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054850136425123`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013645836*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Cos[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013648724*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Sin[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013652673*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 4, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054850136567698`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"4\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 4, 
   Rational[3, 16] 
   E^(Complex[0, 4] $CellContext`\[Phi]) (Rational[35, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^4],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485013660747*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(2  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"P2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\
\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\
\", RowBox[{\\\"12\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"15\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\
\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"390\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"52\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"4\\\"], \\\" \\\", \\\"P3\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"26\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", SuperscriptBox[\\\"\[Lambda]\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"22\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[Lambda]\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\"+\\\", RowBox[{\\\"4\\\", \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"15\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"], \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\
\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"130\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}], \\\"4\\\"]}], RowBox[{\\\"2574\\\", \\\" \\\", \
SqrtBox[\\\"35\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 
    4, (((Rational[1, 2574] 
       35^Rational[-1, 
          2]) ($CellContext`k1^2 + $CellContext`k2^2 + ((
           2 $CellContext`k1) $CellContext`k2) 
         Cos[$CellContext`\[Theta]12])^(-2)) (((((
           2 (143 $CellContext`b^2 + (26 $CellContext`b) $CellContext`f + 
            3 $CellContext`f^2)) $CellContext`k2^4) $CellContext`P1) \
$CellContext`\[Lambda]^4) ($CellContext`k1^2 + $CellContext`k2^2 + ((
            2 $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12])^2 + ($CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + ((2 $CellContext`k1) $CellContext`k2)
             Cos[$CellContext`\[Theta]12])^2) (
        572 $CellContext`f^2 - ((
          26 $CellContext`f) $CellContext`\[Lambda]^2) ((
           2 $CellContext`f) $CellContext`k1^2 + (22 $CellContext`b + 
           15 $CellContext`f) $CellContext`k2^2 + (((
             10 $CellContext`f) $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 ((
            6 $CellContext`f^2) $CellContext`k1^4 + (((12 $CellContext`f) (
              13 $CellContext`b + 
              15 $CellContext`f)) $CellContext`k1^2) $CellContext`k2^2 + (
            143 $CellContext`b^2 + (390 $CellContext`b) $CellContext`f + 
            210 $CellContext`f^2) $CellContext`k2^4 + (((
              10 $CellContext`f) $CellContext`k1) $CellContext`k2) (((
             
              52 $CellContext`b) $CellContext`k2^2 + (
                6 $CellContext`f) ($CellContext`k1^2 + 7 $CellContext`k2^2)) 
             Cos[$CellContext`\[Theta]12] + (((
                9 $CellContext`f) $CellContext`k1) $CellContext`k2) 
             Cos[2 $CellContext`\[Theta]12]))) + ($CellContext`k2^4 \
$CellContext`P3) (
        572 $CellContext`f^2 - ((
          26 $CellContext`f) $CellContext`\[Lambda]^2) ((
           22 $CellContext`b) ($CellContext`k1^2 + $CellContext`k2^2) + \
$CellContext`f (7 $CellContext`k1^2 + 
           15 $CellContext`k2^2) + (((
             4 (11 $CellContext`b + 
              5 $CellContext`f)) $CellContext`k1) $CellContext`k2) 
          Cos[$CellContext`\[Theta]12]) + $CellContext`\[Lambda]^4 ((
            143 $CellContext`b^2) ($CellContext`k1^4 + (
              4 $CellContext`k1^2) $CellContext`k2^2 + $CellContext`k2^4) + ((
             26 $CellContext`b) $CellContext`f) ($CellContext`k1^4 + (
              26 $CellContext`k1^2) $CellContext`k2^2 + 
            15 $CellContext`k2^4) + (
            6 $CellContext`f^2) ($CellContext`k1^4 + (
              30 $CellContext`k1^2) $CellContext`k2^2 + 
            35 $CellContext`k2^4) + ((
             2 $CellContext`k1) $CellContext`k2) ((
              2 ((143 $CellContext`b^2) ($CellContext`k1^2 + \
$CellContext`k2^2) + (15 $CellContext`f^2) ($CellContext`k1^2 + 
                 7 $CellContext`k2^2) + ((26 $CellContext`b) $CellContext`f) (
                 3 $CellContext`k1^2 + 10 $CellContext`k2^2))) 
             Cos[$CellContext`\[Theta]12] + (((
                143 $CellContext`b^2 + (130 $CellContext`b) $CellContext`f + 
                45 $CellContext`f^2) $CellContext`k1) $CellContext`k2) 
             Cos[2 $CellContext`\[Theta]12]))))) 
    Sin[$CellContext`\[Theta]12]^4],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485985263261*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"12\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 12],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054859852742243`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"975.9318649999987`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(2  h\), \(`1`, `2`\)]\): `3`s", 4, 4, 975.9318649999987],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054859852772017`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(2  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(2  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.7054859852802477`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Total Calc. duration: \
\\!\\(\\*RowBox[{\\\"16522.577170999997`\\\"}]\\) s\"\>",
  StringForm["Total Calc. duration: `1` s", 16522.577170999997`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054682998605556`*^9, 3.705485985282941*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"for", " ", 
   SubsuperscriptBox[
    OverscriptBox["B", "\[Tilde]"], 
    RowBox[{"2", "h"}], 
    RowBox[{"4", ",", 
     RowBox[{"4", "c"}]}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.705657072017872*^9, 3.7056570773442287`*^9}, {
  3.7056571238850193`*^9, 3.7056571261371517`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["f", "2"], " ", 
        SuperscriptBox["k1", "4"]}], "+", 
       RowBox[{"12", " ", "f", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", "b"}], "+", 
          RowBox[{"15", " ", "f"}]}], ")"}], " ", 
        SuperscriptBox["k1", "2"], " ", 
        SuperscriptBox["k2", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"143", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"390", " ", "b", " ", "f"}], "+", 
          RowBox[{"210", " ", 
           SuperscriptBox["f", "2"]}]}], ")"}], " ", 
        SuperscriptBox["k2", "4"]}], "+", 
       RowBox[{"10", " ", "f", " ", "k1", " ", "k2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"52", " ", "b", " ", 
              SuperscriptBox["k2", "2"]}], "+", 
             RowBox[{"6", " ", "f", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["k1", "2"], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["k2", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
          RowBox[{"9", " ", "f", " ", "k1", " ", "k2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]12"}], "]"}]}]}], ")"}]}]}], ")"}], 
     "-", 
     StyleBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["f", "2"], " ", 
         SuperscriptBox["k1", "4"]}], "+", 
        RowBox[{"20", "f", " ", 
         SuperscriptBox["k2", "3"], "k1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", "b"}], "+", 
           RowBox[{"21", "f"}]}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
        RowBox[{"6", "f", " ", 
         SuperscriptBox["k2", "2"], 
         SuperscriptBox["k1", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", "b"}], "+", 
           RowBox[{"15", "f", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", "\[Theta]12"}], "]"}]}], "+", 
           RowBox[{"30", "f"}]}], ")"}]}], "+", 
        RowBox[{"60", 
         SuperscriptBox["f", "2"], "k2", " ", 
         SuperscriptBox["k1", "3"], " ", 
         RowBox[{"Cos", "[", "\[Theta]12", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"143", " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"390", " ", "b", " ", "f"}], "+", 
           RowBox[{"210", " ", 
            SuperscriptBox["f", "2"]}]}], ")"}], " ", 
         SuperscriptBox["k2", "4"]}]}], ")"}],
      FontColor->GrayLevel[0.5]]}], 
    StyleBox["]",
     FontColor->GrayLevel[0.5]]}], 
   StyleBox["\[IndentingNewLine]",
    FontColor->GrayLevel[0.5]], 
   StyleBox["=",
    FontColor->GrayLevel[0.5]], 
   StyleBox["0",
    FontColor->GrayLevel[0.5]]}], 
  StyleBox["\[IndentingNewLine]",
   FontColor->GrayLevel[0.5]], 
  StyleBox[
   StyleBox[
    RowBox[{"*", ")"}]],
   FontColor->GrayLevel[0.5]]}]], "Input",
 CellChangeTimes->{{3.705656647031114*^9, 3.705656654748272*^9}, {
  3.705656922334343*^9, 3.705656923715259*^9}, {3.705656967781769*^9, 
  3.705657012345324*^9}, {3.705657087990897*^9, 3.705657139816331*^9}}]
},
WindowSize->{918, 1162},
WindowMargins->{{30, Automatic}, {Automatic, 0}},
CellContext->Notebook,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2016\:5e749\
\:670826\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5141, 121, 333, "Input"],
Cell[5702, 143, 710, 16, 82, "Input"],
Cell[6415, 161, 347, 8, 32, "Input"],
Cell[6765, 171, 382, 7, 32, "Input"],
Cell[7150, 180, 433, 11, 54, "Input"],
Cell[7586, 193, 284, 6, 46, "Input"],
Cell[7873, 201, 1638, 46, 147, "Input"],
Cell[9514, 249, 875, 31, 36, "Input"],
Cell[10392, 282, 673, 22, 98, "Input"],
Cell[11068, 306, 1487, 43, 192, "Input"],
Cell[12558, 351, 273, 9, 5, "Text"],
Cell[12834, 362, 597, 16, 32, "Input"],
Cell[13434, 380, 3594, 111, 372, "Input"],
Cell[17031, 493, 273, 9, 5, "Text"],
Cell[17307, 504, 775, 17, 54, "Input"],
Cell[18085, 523, 8490, 282, 586, "Input"],
Cell[26578, 807, 906, 31, 82, "Input"],
Cell[27487, 840, 272, 6, 32, "Input"],
Cell[27762, 848, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[28060, 861, 23694, 614, 3234, "Input"],
Cell[CellGroupData[{
Cell[51779, 1479, 673, 13, 30, "Print"],
Cell[52455, 1494, 328, 8, 24, "Print"],
Cell[52786, 1504, 549, 10, 38, "Print"],
Cell[53338, 1516, 452, 8, 27, "Print"],
Cell[53793, 1526, 544, 10, 38, "Print"],
Cell[54340, 1538, 699, 12, 38, "Print"],
Cell[55042, 1552, 28287, 418, 506, "Print"],
Cell[83332, 1972, 513, 9, 30, "Print"],
Cell[83848, 1983, 672, 13, 30, "Print"],
Cell[84523, 1998, 673, 13, 30, "Print"],
Cell[85199, 2013, 326, 8, 24, "Print"],
Cell[85528, 2023, 664, 11, 46, "Print"],
Cell[86195, 2036, 452, 8, 27, "Print"],
Cell[86650, 2046, 663, 11, 46, "Print"],
Cell[87316, 2059, 815, 13, 46, "Print"],
Cell[88134, 2074, 343, 9, 25, "Print"],
Cell[88480, 2085, 513, 9, 30, "Print"],
Cell[88996, 2096, 672, 13, 30, "Print"],
Cell[89671, 2111, 675, 13, 30, "Print"],
Cell[90349, 2126, 326, 8, 24, "Print"],
Cell[90678, 2136, 884, 14, 46, "Print"],
Cell[91565, 2152, 884, 14, 46, "Print"],
Cell[92452, 2168, 460, 9, 27, "Print"],
Cell[92915, 2179, 1048, 18, 46, "Print"],
Cell[93966, 2199, 344, 9, 25, "Print"],
Cell[94313, 2210, 527, 9, 30, "Print"],
Cell[94843, 2221, 672, 13, 30, "Print"],
Cell[95518, 2236, 673, 13, 30, "Print"],
Cell[96194, 2251, 326, 8, 24, "Print"],
Cell[96523, 2261, 824, 13, 46, "Print"],
Cell[97350, 2276, 452, 8, 27, "Print"],
Cell[97805, 2286, 819, 13, 46, "Print"],
Cell[98627, 2301, 974, 15, 46, "Print"],
Cell[99604, 2318, 40958, 591, 641, "Print"],
Cell[140565, 2911, 530, 9, 30, "Print"],
Cell[141098, 2922, 674, 13, 30, "Print"],
Cell[141775, 2937, 675, 13, 30, "Print"],
Cell[142453, 2952, 328, 8, 24, "Print"],
Cell[142784, 2962, 978, 16, 46, "Print"],
Cell[143765, 2980, 978, 16, 46, "Print"],
Cell[144746, 2998, 458, 9, 27, "Print"],
Cell[145207, 3009, 1139, 19, 46, "Print"],
Cell[146349, 3030, 28439, 413, 448, "Print"],
Cell[174791, 3445, 301, 8, 25, "Print"],
Cell[175095, 3455, 532, 9, 30, "Print"],
Cell[175630, 3466, 674, 13, 30, "Print"],
Cell[176307, 3481, 675, 13, 30, "Print"],
Cell[176985, 3496, 326, 8, 24, "Print"],
Cell[177314, 3506, 953, 15, 46, "Print"],
Cell[178270, 3523, 951, 15, 46, "Print"],
Cell[179224, 3540, 458, 9, 27, "Print"],
Cell[179685, 3551, 1077, 18, 46, "Print"],
Cell[180765, 3571, 21048, 314, 333, "Print"],
Cell[201816, 3887, 301, 8, 25, "Print"],
Cell[202120, 3897, 530, 9, 30, "Print"],
Cell[202653, 3908, 672, 13, 30, "Print"],
Cell[203328, 3923, 673, 13, 30, "Print"],
Cell[204004, 3938, 326, 8, 24, "Print"],
Cell[204333, 3948, 930, 15, 46, "Print"],
Cell[205266, 3965, 454, 8, 27, "Print"],
Cell[205723, 3975, 928, 15, 46, "Print"],
Cell[206654, 3992, 1082, 17, 46, "Print"],
Cell[207739, 4011, 344, 9, 25, "Print"],
Cell[208086, 4022, 527, 9, 30, "Print"],
Cell[208616, 4033, 672, 13, 30, "Print"],
Cell[209291, 4048, 675, 13, 30, "Print"],
Cell[209969, 4063, 326, 8, 24, "Print"],
Cell[210298, 4073, 1186, 19, 46, "Print"],
Cell[211487, 4094, 1188, 19, 46, "Print"],
Cell[212678, 4115, 458, 9, 27, "Print"],
Cell[213139, 4126, 1252, 20, 46, "Print"],
Cell[214394, 4148, 344, 9, 25, "Print"],
Cell[214741, 4159, 530, 9, 30, "Print"],
Cell[215274, 4170, 671, 13, 30, "Print"],
Cell[215948, 4185, 673, 13, 30, "Print"],
Cell[216624, 4200, 326, 8, 24, "Print"],
Cell[216953, 4210, 1046, 17, 46, "Print"],
Cell[218002, 4229, 1046, 17, 46, "Print"],
Cell[219051, 4248, 460, 9, 27, "Print"],
Cell[219514, 4259, 1168, 19, 46, "Print"],
Cell[220685, 4280, 346, 9, 25, "Print"],
Cell[221034, 4291, 529, 9, 30, "Print"],
Cell[221566, 4302, 672, 13, 30, "Print"],
Cell[222241, 4317, 673, 13, 30, "Print"],
Cell[222917, 4332, 326, 8, 24, "Print"],
Cell[223246, 4342, 1054, 17, 46, "Print"],
Cell[224303, 4361, 1054, 17, 46, "Print"],
Cell[225360, 4380, 458, 9, 27, "Print"],
Cell[225821, 4391, 1054, 18, 46, "Print"],
Cell[226878, 4411, 343, 9, 25, "Print"],
Cell[227224, 4422, 527, 9, 30, "Print"],
Cell[227754, 4433, 674, 13, 30, "Print"],
Cell[228431, 4448, 671, 13, 30, "Print"],
Cell[229105, 4463, 326, 8, 24, "Print"],
Cell[229434, 4473, 955, 17, 44, "Print"],
Cell[230392, 4492, 452, 8, 27, "Print"],
Cell[230847, 4502, 952, 17, 44, "Print"],
Cell[231802, 4521, 1106, 19, 44, "Print"],
Cell[232911, 4542, 45293, 654, 747, "Print"],
Cell[278207, 5198, 530, 9, 30, "Print"],
Cell[278740, 5209, 672, 13, 30, "Print"],
Cell[279415, 5224, 675, 13, 30, "Print"],
Cell[280093, 5239, 328, 8, 24, "Print"],
Cell[280424, 5249, 1288, 21, 46, "Print"],
Cell[281715, 5272, 1289, 21, 46, "Print"],
Cell[283007, 5295, 458, 9, 27, "Print"],
Cell[283468, 5306, 1336, 21, 46, "Print"],
Cell[284807, 5329, 33782, 491, 540, "Print"],
Cell[318592, 5822, 303, 8, 25, "Print"],
Cell[318898, 5832, 530, 9, 30, "Print"],
Cell[319431, 5843, 672, 13, 30, "Print"],
Cell[320106, 5858, 673, 13, 30, "Print"],
Cell[320782, 5873, 326, 8, 24, "Print"],
Cell[321111, 5883, 1198, 18, 46, "Print"],
Cell[322312, 5903, 1198, 18, 46, "Print"],
Cell[323513, 5923, 458, 9, 27, "Print"],
Cell[323974, 5934, 1326, 21, 46, "Print"],
Cell[325303, 5957, 26038, 376, 425, "Print"],
Cell[351344, 6335, 303, 8, 25, "Print"],
Cell[351650, 6345, 527, 9, 30, "Print"],
Cell[352180, 6356, 672, 13, 30, "Print"],
Cell[352855, 6371, 673, 13, 30, "Print"],
Cell[353531, 6386, 325, 8, 24, "Print"],
Cell[353859, 6396, 1143, 18, 46, "Print"],
Cell[355005, 6416, 1143, 18, 46, "Print"],
Cell[356151, 6436, 457, 9, 27, "Print"],
Cell[356611, 6447, 1143, 19, 46, "Print"],
Cell[357757, 6468, 16072, 239, 339, "Print"],
Cell[373832, 6709, 303, 8, 25, "Print"],
Cell[374138, 6719, 530, 9, 30, "Print"],
Cell[374671, 6730, 674, 13, 30, "Print"],
Cell[375348, 6745, 675, 13, 30, "Print"],
Cell[376026, 6760, 326, 8, 24, "Print"],
Cell[376355, 6770, 962, 16, 46, "Print"],
Cell[377320, 6788, 962, 16, 46, "Print"],
Cell[378285, 6806, 460, 9, 27, "Print"],
Cell[378748, 6817, 1079, 18, 46, "Print"],
Cell[379830, 6837, 11951, 182, 194, "Print"],
Cell[391784, 7021, 305, 8, 25, "Print"],
Cell[392092, 7031, 529, 9, 30, "Print"],
Cell[392624, 7042, 674, 13, 30, "Print"],
Cell[393301, 7057, 281, 5, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[393609, 7066, 328, 9, 38, "Input"],
Cell[393940, 7077, 3480, 98, 190, "Input"]
}
]
*)



==> 3h_for_paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    430838,       7731]
NotebookOptionsPosition[    423735,       7550]
NotebookOutlinePosition[    424125,       7567]
CellTagsIndexPosition[    424082,       7564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "It", " ", "is", " ", "recommended", " ", "to", " ", "read", " ", "or", 
    " ", "run", " ", "this", " ", "code", " ", "on", " ", "the", " ", 
    "latest", " ", "Mathematica", " ", "version"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Total", " ", "duration", " ", "for", " ", "calculation", " ", "depends", 
    " ", "on", " ", "machine"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "the", " ", "approximate", " ", "formulas", " ", "in", " ", 
     "the", " ", "appendix", " ", "of", " ", "the", " ", "paper"}], ",", " ", 
    
    RowBox[{
    "the", " ", "equation", " ", "numberings", " ", "are", " ", "marked", " ",
      "with", " ", 
     StyleBox["red",
      FontColor->RGBColor[1, 0, 0]], " ", "color"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Only", " ", "non"}], "-", 
     RowBox[{
     "vanishing", " ", "components", " ", "will", " ", "be", " ", 
      "outputed"}]}], ",", 
    RowBox[{
    "if", " ", "the", " ", "components", " ", "for", " ", "a", " ", "set", 
     " ", "of", " ", 
     RowBox[{"(", 
      RowBox[{"l", ",", "m"}], ")"}], " ", "are", " ", "vanishing"}], ",", 
    " ", 
    RowBox[{"a", " ", "message", " ", "in", " ", 
     StyleBox["orange",
      FontColor->RGBColor[1, 0.5, 0]], " ", "will", " ", "be", " ", 
     "displayed"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["purple",
      FontColor->RGBColor[0.5, 0, 0.5]], " ", "are", " ", "corresponding", 
     " ", "to", " ", "the", " ", "cosine", " ", "component", " ", "of", " ", 
     "spherical", " ", "harmonics"}], ",", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "c"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Non", "-", 
      RowBox[{"vanishing", " ", "components", " ", "with", " ", "m"}]}], "=", 
     
     RowBox[{"0", " ", "discussed", " ", "in", " ", 
      ButtonBox[
       RowBox[{"arXiv", ":", "1610.03665"}],
       BaseStyle->"Hyperlink",
       ButtonData->{
         URL["https://arxiv.org/abs/1610.03665v2"], None},
       ButtonNote->"https://arxiv.org/abs/1610.03665v2"], " ", "are", " ", 
      RowBox[{"included", ".", "\[IndentingNewLine]", "They"}], " ", "are", 
      " ", "in", " ", 
      StyleBox["purple",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["but",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox[" ",
       FontColor->RGBColor[0.5, 0, 0.5]], 
      StyleBox["unnumbered",
       FontColor->RGBColor[0.5, 0, 0.5]]}]}], ",", 
    RowBox[{
    "and", " ", "can", " ", "be", " ", "compared", " ", "with", " ", 
     "results", " ", "of", " ", 
     ButtonBox[
      RowBox[{"arXiv", ":", "1610.03665"}],
      BaseStyle->"Hyperlink",
      ButtonData->{
        URL["https://arxiv.org/abs/1610.03665v2"], None},
      ButtonNote->"https://arxiv.org/abs/1610.03665v2"]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Those", " ", "in", " ", 
     StyleBox["blue",
      FontColor->RGBColor[0, 0, 1]], " ", "are", " ", "corresponding", " ", 
     "to", " ", "the", " ", "sine", " ", "component"}], ",", " ", 
    SubscriptBox["Y", 
     RowBox[{"l", ",", "m", ",", "s"}]]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "few", " ", "expressions", " ", "may", " ", "look", " ", 
      "slightly", " ", "different", " ", "from", " ", "those", " ", "in", " ",
       "the", " ", "appendix", " ", "of", " ", "paper", " ", "at", " ", 
      "first", " ", "sight"}], ",", 
     RowBox[{
     "but", " ", "it", " ", "is", " ", "easy", " ", "to", " ", "verify", " ", 
      "they", " ", "are", " ", "exactly", " ", "indentical", " ", "in", " ", 
      "spite", " ", "of", " ", "the", " ", "slight", " ", "difference", " ", 
      "in", " ", "the", " ", "way", " ", "of", " ", "collecting", " ", "some",
       " ", "terms", " ", "and", " ", "in", " ", "the", " ", "order", " ", 
      "of", " ", "the", " ", "multipliers"}]}], "*)"}],
   FontColor->RGBColor[0, 1, 0]]}]], "Input",
 CellChangeTimes->{{3.705461187231504*^9, 3.705461274971293*^9}, {
   3.7054615936411*^9, 3.705461594441181*^9}, {3.705461869133713*^9, 
   3.705462098591984*^9}, {3.7054622487505007`*^9, 3.705462276119915*^9}, {
   3.7054627154948463`*^9, 3.705462791800548*^9}, {3.705462823418827*^9, 
   3.705462824360475*^9}, {3.705463680889016*^9, 3.705463682115168*^9}, {
   3.7054637222010717`*^9, 3.705463917817059*^9}, {3.705463960142913*^9, 
   3.705464023365068*^9}, {3.705464055533901*^9, 3.705464116416142*^9}, {
   3.705464154903673*^9, 3.70546415521762*^9}, {3.705464290503949*^9, 
   3.705464291165493*^9}, {3.705464446024989*^9, 3.7054645067184973`*^9}, {
   3.705465182561595*^9, 3.705465182951181*^9}, {3.705467335682538*^9, 
   3.705467347442198*^9}, 3.7057465316286383`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxl", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.693260090867373*^9, 3.693260101873941*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Definition", " ", "for", " ", "the", " ", "maximum", " ", "dimension", " ",
    "of", " ", "array", " ", "needed", " ", "for", " ", "the", " ", "storage",
    " ", "of", " ", "quantities", " ", "in", " ", "the", " ", "calculation", 
   " ", "of", " ", "the", " ", "multipoles"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705468741151599*^9, 3.705468801947363*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", ",", "k3", 
     ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", "G31", 
     ",", "P1", ",", "P2", ",", "P3", ",", "b", ",", "f", ",", "v", ",", 
     "w"}], "}"}], "\[Element]", "Reals"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "m"}], "}"}], "\[Element]", "Integers"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.688723977199098*^9, 3.688723977840733*^9}, {
   3.692107840441106*^9, 3.692107840607572*^9}, {3.692112281721114*^9, 
   3.692112311635292*^9}, {3.6921123617658854`*^9, 3.692112365242323*^9}, {
   3.6921171870157547`*^9, 3.692117189143705*^9}, 3.6928739968051043`*^9, 
   3.693235853890313*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Parameter", " ", 
   RowBox[{"(", 
    RowBox[{"l", ",", "m"}], ")"}], " ", "for", " ", "spherical", " ", 
   "harmonics"}], "*)"}]], "Input",
 CellChangeTimes->{{3.705451659172728*^9, 3.705451671155518*^9}, {
  3.705451792800006*^9, 3.705451805536927*^9}, {3.705462280224921*^9, 
  3.705462289642582*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "\[Mu]", ",", "\[Mu]1", ",", "\[Mu]2", ",", "\[Mu]3", ",", "k1", ",", "k2", 
   ",", "k3", ",", "P1", ",", "P2", ",", "P3", ",", "F12", ",", "G12", ",", 
   "F23", ",", "G23", ",", "F31", ",", "G31", ",", "b", ",", "f", ",", "v", 
   ",", "w", ",", "\[Phi]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.692874006846243*^9, {3.693235862863212*^9, 3.69323587081639*^9}, {
   3.693259893674157*^9, 3.693259902604192*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]1", "=", "\[Mu]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]12", "]"}], 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]12", "]"}], "*", "\[Mu]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]3", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "k1"}], "/", "k3"}], "*", "\[Mu]"}], "-", 
    RowBox[{
     RowBox[{"k2", "/", "k3"}], "*", "\[Mu]2"}]}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"k3", "=", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["k1", "2"], "+", 
      SuperscriptBox["k2", "2"], "+", 
      RowBox[{"2", "*", "k1", "*", "k2", "*", 
       RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";"}], "*)"}]], "Input",\

 CellChangeTimes->{
  3.692104915956377*^9, {3.7054688091011047`*^9, 3.7054688092812366`*^9}, {
   3.705480820561434*^9, 3.705480820929346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Lambda]", "=", 
     SubscriptBox["\[Lambda]", 
      RowBox[{"v", ",", "off"}]]}], ",", "  ", "\[IndentingNewLine]", 
    RowBox[{"b", "=", 
     RowBox[{"b_bar", "=", 
      OverscriptBox["b", "_"]}]}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{"b2", "=", 
     RowBox[{"b2_bar", "=", 
      SubscriptBox[
       OverscriptBox["b", "_"], "2"]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"P1", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "1"], ")"}]}]}], ",", 
    RowBox[{"P2", "=", 
     RowBox[{
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "2"], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"P3", "=", 
      RowBox[{
       SubscriptBox["P", "m"], 
       RowBox[{"(", 
        SubscriptBox["k", "3"], ")"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\"\<C3hPij[l,m]\>\"", " ", ":", 
     RowBox[{
      SubsuperscriptBox["C", "ij", 
       RowBox[{"l", ",", "m"}]], " ", "coefficient", " ", "of", " ", 
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "i"], ")"}], "*", 
      SubscriptBox["P", "m"], 
      RowBox[{"(", 
       SubscriptBox["k", "j"], ")"}], " ", "term", " ", "for", " ", 
      SubsuperscriptBox[
       OverscriptBox["B", "\[Tilde]"], 
       RowBox[{"3", "h"}], 
       RowBox[{"l", ",", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", "2", ",", 
        RowBox[{"3", " ", ";", " ", 
         RowBox[{"j", "=", "1"}]}], ",", "2", ",", "3"}], ")"}], " ", "of", 
      " ", "3", "halo", " ", 
      RowBox[{
      "term", ".", "\[IndentingNewLine]", "e", ".", "g", ".", " ", 
       "\"\<C3hP12[l,m]\>\""}]}], " ", ":", " ", 
     SubsuperscriptBox["C", "12", 
      RowBox[{"l", ",", "m"}]]}], ",", 
    RowBox[{"coefficient", " ", "of", " ", 
     SubscriptBox["P", "m"], 
     RowBox[{"(", 
      SubscriptBox["k", "1"], ")"}], "*", 
     SubscriptBox["P", "m"], 
     RowBox[{"(", 
      SubscriptBox["k", "2"], ")"}], " ", "term", " ", "for", " ", 
     SubsuperscriptBox[
      OverscriptBox["B", "\[Tilde]"], 
      RowBox[{"3", "h"}], 
      RowBox[{"l", ",", "m"}]]}]}], "\[IndentingNewLine]", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.7054808245133133`*^9, 3.705480824663793*^9}, {
  3.705480877654602*^9, 3.7054809249184933`*^9}, {3.705480992339642*^9, 
  3.705481037393154*^9}, {3.705481102269079*^9, 3.705481318318139*^9}, {
  3.7054818106412697`*^9, 3.7054818136983223`*^9}, {3.70548301780616*^9, 
  3.705483133429583*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{
    RowBox[{"2", "P1", "*", "P2", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]1", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]2", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F12"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]3", "2"], "*", "G12"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]3", "*", "k3", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]1", "k1"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]2", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]2", "k2"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]1", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"2", "P2", "*", "P3", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]2", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]3", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F23"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]1", "2"], "*", "G23"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]1", "*", "k1", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]2", "k2"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]3", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]3", "k3"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]2", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{"2", "P3", "*", "P1", "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]3", "2"], "f"}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        SuperscriptBox["\[Mu]1", "2"], "f"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b", "*", "F31"}], "+", 
       RowBox[{"f", "*", 
        SuperscriptBox["\[Mu]2", "2"], "*", "G31"}], "+", 
       FractionBox["b2", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], "*", "f", "*", "\[Mu]2", "*", "k2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["\[Mu]3", "k3"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]1", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["\[Mu]1", "k1"], 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"f", "*", 
              SuperscriptBox["\[Mu]3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Expand", "[", "v", "]"}]}], ";"}]], "Input"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Construction", " ", "of", " ", "real", " ", "basis", " ", "spherical", " ",
    "harmonics", " ", 
   RowBox[{"fsh", "[", 
    RowBox[{"l", ",", "m"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"fshc", "[", 
       RowBox[{"l", ",", "m"}], "]"}], " ", "&"}], " ", 
     RowBox[{"fshs", "[", 
      RowBox[{"l", ",", "m"}], "]"}]}], " "}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7054517294204683`*^9, 3.705451744988936*^9}, {
  3.705461689381789*^9, 3.705461720419276*^9}, {3.705462298192453*^9, 
  3.705462299330895*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"condc", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "1", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"conds", "[", "m_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", "Null", ",", "True", ",", 
     SqrtBox["2"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshc", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"condc", "[", "m", "]"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"Abs", "[", "m", "]"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Cos", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fshs", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"conds", "[", "m", "]"}], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"Abs", "[", "m", "]"}]}]], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     FractionBox[
      RowBox[{"m", "+", 
       RowBox[{"Abs", "[", "m", "]"}]}], "2"]], "*", 
    SqrtBox[
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "1"}], ")"}], 
       RowBox[{"4", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "-", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}], 
       RowBox[{"Factorial", "[", 
        RowBox[{"l", "+", 
         RowBox[{"Abs", "[", "m", "]"}]}], "]"}]]}]], "*", 
    RowBox[{"LegendreP", "[", 
     RowBox[{"l", ",", 
      RowBox[{"Abs", "[", "m", "]"}], ",", "\[Mu]"}], "]"}], "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"m", "*", "\[Phi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fsh", "[", 
    RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"m", "==", "0"}], ",", 
     RowBox[{"fshc", "[", 
      RowBox[{"l", ",", "m"}], "]"}], ",", "Null"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]", "=", 
   RowBox[{"Cos", "[", "w", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0DtIQmEAhmGpiBAro8sQKDUICdIWFKFml+WMgRGEEUZYFBRmQqahpQVB
25nUIrxMCZkIQjpkeE6ES5iYlaSQRGkSYg1ZQ//n8PLsb696dXKhjsPhdJOg
+VPuEu0UFaUp5gxuUtwgZMdsUeiiH25goRqKw/zgdwoe2+LP0NtA5WF9xlGA
l7lkSE8UWKIRuNa03te1W1T4Wxr7oTpwtTREZA3BZail01r4OrOng8a5k4SB
GDsXJuGF7kiwRWTCGiEMsolDOH8noaFI3uyEHdJRN1T9tgbguG2/pjttuIV6
j+oe0o/lLOT6rnNwIkW9wXdxuQrNi0qBkZi22GtWvnpEkH16EUPGx3dBnp/x
QMqrD0NNbCACrXQoBbmnwxko4ytL0Bn4qMCiI/YDD9qm/6BJJuGbiBvSbDvk
jWyvdFrJl1m7Fv4DRK7eZA==
  "]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Arrays", " ", "for", " ", "saving", " ", "calulation", " ", "results", 
    " ", "of", " ", "respective", " ", "multipole", " ", "components"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ord", "=", 
    RowBox[{"order", " ", "of", " ", 
     RowBox[{"expansion", ":", " ", 
      RowBox[{
      "to", " ", "determine", " ", "the", " ", "size", " ", "of", " ", 
       "array", " ", "for", " ", "storage"}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.705451897899942*^9, 3.7054519447583313`*^9}, {
  3.705451988160118*^9, 3.705452009939712*^9}, {3.7054520528830147`*^9, 
  3.705452059607882*^9}, {3.705461742233864*^9, 3.705461742851385*^9}, {
  3.705462260595289*^9, 3.705462263113349*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"maxl", "=", 
   RowBox[{
    RowBox[{"maximux", " ", "l", " ", "of", " ", 
     SubscriptBox["Y", 
      RowBox[{"l", ",", "m"}]]}], " ", "=", "4"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.705468931455859*^9, 3.705468939547579*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B3hck3FG", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B3hc", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int0s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int1s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"int2s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B3hsk3FG", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"B3hs", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP12c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP23c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP31c", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP12s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP23s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"C3hP31s", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timei", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Array", "[", 
   RowBox[{"timef", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"maxl", "+", "1"}], ",", 
      RowBox[{"maxl", "+", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "maxl"}], "}"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ3ehf/EW05bXjrts/wPQr+eM/QHST87ufIHrdlfX/
QXTrlm3sYkDap4J3mwSQ9jreD6aV/j81sQDSfNonzUB0HONRKxC97N9SGxB9
7dCCVgcgXTh/P5h2dPug5wiku0pcDEB01JUMSxD95HawNYguci1yANENkzZ4
gOgv3+fMBtFv1n+eA6K/Kqxt9gDSohZrp4Dob3MmLvYE0nqzxXeA6Eu9Drxe
QNr3mSc/iC7adtcORJfNOGwPoh/XpcwNBdJTGw0WgugHsY9WgWhLntfrQXTH
wt9/5s0G2tv98h+IXjJT0Xg+kD5qrQ+mAamQoBg=
  "]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"time0", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"l", "=", "0"}], ",", 
   RowBox[{"l", "\[LessEqual]", "maxl"}], ",", 
   RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"m", "=", "0"}], ",", 
     RowBox[{"m", "\[LessEqual]", "l"}], ",", 
     RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{
       "k3", ",", "F12", ",", "G12", ",", "F23", ",", "G23", ",", "F31", ",", 
        "G31"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"l", "=", "l"}], ";", "\[IndentingNewLine]", 
      RowBox[{"m", "=", "m"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"timei", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqnum", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "13", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "2"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "14", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "1"}]}], ",", "15", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "2"}]}], ",", "16", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "3"}]}], ",", "17", ",", 
         RowBox[{
          RowBox[{"l", "\[Equal]", "4"}], "&&", 
          RowBox[{"m", "\[Equal]", "4"}]}], ",", "18", ",", "True", ",", 
         "Null"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.49", ",", "0.48", ",", "0.78"}], "]"}]}]}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{"\"\<l=`1` , m=`2`\>\"", ",", "l", ",", "m"}], "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.22", ",", "0.67", ",", "0.5"}], "]"}]}]}], "]"}], "]"}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`\
\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`\>\
\"", ",", "l", ",", "m", ",", 
         RowBox[{"fsh", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \
\(`1`\), \(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = \
`3`\>\"", ",", "l", ",", "m", ",", 
         RowBox[{"SphericalHarmonicY", "[", 
          RowBox[{"l", ",", "m", ",", "w", ",", "\[Phi]"}], "]"}]}], "]"}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int0c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshc", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int1c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0c", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B3hck3FG", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2c", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"int0s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"v", "*", 
         RowBox[{"fshs", "[", 
          RowBox[{"l", ",", "m"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int1s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{
         RowBox[{"int0s", "[", 
          RowBox[{"l", ",", "m"}], "]"}], 
         RowBox[{"\[DifferentialD]", "\[Phi]"}]}]}]}], ";", "\n", 
      RowBox[{
       RowBox[{"int2s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{
        SqrtBox[
         FractionBox["1", 
          RowBox[{"4", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "l"}], "+", "1"}], ")"}]}]]], 
        RowBox[{
         SubsuperscriptBox["\[Integral]", "0", "\[Pi]"], 
         RowBox[{
          RowBox[{"Sin", "[", "w", "]"}], "*", 
          RowBox[{"int1s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], 
          RowBox[{"\[DifferentialD]", "w"}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B3hsk3FG", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"int2s", "[", 
         RowBox[{"l", ",", "m"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"F12", "=", 
       RowBox[{
        FractionBox["5", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "/", "k2"}], "+", 
           RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"G12", "=", 
       RowBox[{
        FractionBox["3", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"Cos", "[", "\[Theta]12", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k1", "/", "k2"}], "+", 
           RowBox[{"k2", "/", "k1"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Cos", "[", "\[Theta]12", "]"}], ")"}], "2"]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"F23", "=", 
       RowBox[{
        FractionBox["5", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k2", "+", 
              RowBox[{"k1", "*", 
               RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k2", "/", "k3"}], "+", 
           RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"k2", "+", 
               RowBox[{"k1", "*", 
                RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
           ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G23", "=", 
       RowBox[{
        FractionBox["3", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k2", "+", 
              RowBox[{"k1", "*", 
               RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k2", "/", "k3"}], "+", 
           RowBox[{"k3", "/", "k2"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"k2", "+", 
               RowBox[{"k1", "*", 
                RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
           ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"F31", "=", 
       RowBox[{
        FractionBox["5", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k1", "+", 
              RowBox[{"k2", "*", 
               RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k3", "/", "k1"}], "+", 
           RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["2", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"k1", "+", 
               RowBox[{"k2", "*", 
                RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
           ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"G31", "=", 
       RowBox[{
        FractionBox["3", "7"], "+", 
        RowBox[{
         FractionBox["1", "2"], "*", 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"k1", "+", 
              RowBox[{"k2", "*", 
               RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
          ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k3", "/", "k1"}], "+", 
           RowBox[{"k1", "/", "k3"}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "7"], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"k1", "+", 
               RowBox[{"k2", "*", 
                RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}], ")"}]}], "k3"], 
           ")"}], "2"]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"k3", "=", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["k1", "2"], "+", 
         SuperscriptBox["k2", "2"], "+", 
         RowBox[{"2", "*", "k1", "*", "k2", "*", 
          RowBox[{"Cos", "[", "\[Theta]12", "]"}]}]}]]}], ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.9, 1, 1]], 
      RowBox[{
       RowBox[{"C3hP12c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hck3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P1", "*", "P2"}]}], "]"}], "]"}]}], ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.9, 1, 1]], 
      RowBox[{
       RowBox[{"C3hP23c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hck3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P2", "*", "P3"}]}], "]"}], "]"}]}], ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.9, 1, 1]], 
      RowBox[{
       RowBox[{"C3hP31c", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hck3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P3", "*", "P1"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B3hc", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C3hP12c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P1", "*", "P2"}], "+", 
         RowBox[{
          RowBox[{"C3hP23c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P2", "*", "P3"}], "+", 
         RowBox[{
          RowBox[{"C3hP31c", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P3", "*", "P1"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"C3hP12s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hsk3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P1", "*", "P2"}]}], "]"}], "]"}]}], ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.9, 1, 1]], 
      RowBox[{
       RowBox[{"C3hP23s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hsk3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P2", "*", "P3"}]}], "]"}], "]"}]}], ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.9, 1, 1]], 
      RowBox[{
       RowBox[{"C3hP31s", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"B3hsk3FG", "[", 
           RowBox[{"l", ",", "m"}], "]"}], ",", 
          RowBox[{"P3", "*", "P1"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"B3hs", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"C3hP12s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P1", "*", "P2"}], "+", 
         RowBox[{
          RowBox[{"C3hP23s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P2", "*", "P3"}], "+", 
         RowBox[{
          RowBox[{"C3hP31s", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "*", "P3", "*", "P1"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B3hc", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(3  h\), \(`1`, `2`c\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B3hc", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Purple"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"B3hs", "[", 
          RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \
\(3  h\), \(`1`, `2`s\)]\) = `3`\>\"", ",", "l", ",", "m", ",", 
             RowBox[{"B3hs", "[", 
              RowBox[{"l", ",", "m"}], "]"}]}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Blue"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", 
      StyleBox["\[IndentingNewLine]",
       Background->RGBColor[0.87, 0.94, 1]], 
      RowBox[{
       RowBox[{"timef", "[", 
        RowBox[{"l", ",", "m"}], "]"}], "=", 
       RowBox[{"TimeUsed", "[", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"eqnum", "===", "Null"}], ",", "Null", ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"StringForm", "[", 
            RowBox[{"\"\<>>> Eq.(B`1`)\>\"", ",", "eqnum"}], "]"}], ",", 
           RowBox[{"FontColor", "\[Rule]", "Red"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"B3hc", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "===", "0"}], "&&", 
         RowBox[{
          RowBox[{"B3hs", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "===", "0"}]}], ",", 
        RowBox[{"Print", "[", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{
           "StringForm", "[", 
            "\"\<No non-vanishing components for this multipole!\>\"", "]"}], 
           ",", 
           RowBox[{"FontColor", "\[Rule]", "Orange"}], ",", 
           RowBox[{"FontSize", "\[Rule]", "13"}]}], "]"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \
\(\[Tilde]\)], \(3  h\), \(`1`, `2`\)]\): `3`s\>\"", ",", "l", ",", "m", ",", 
         
         RowBox[{
          RowBox[{"timef", "[", 
           RowBox[{"l", ",", "m"}], "]"}], "-", 
          RowBox[{"timei", "[", 
           RowBox[{"l", ",", "m"}], "]"}]}]}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************\>\"", ",", "l", ",", "m"}], 
          "]"}], ",", 
         RowBox[{"FontColor", "\[Rule]", 
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.14", ",", "0.5", ",", "0.75"}], "]"}]}]}], "]"}], "]"}],
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time1", "=", 
   RowBox[{"TimeUsed", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"StringForm", "[", 
    RowBox[{"\"\<Total Calc. duration: `1` s\>\"", ",", 
     RowBox[{"time1", "-", "time0"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"l", ",", "m"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6932362129563007`*^9, 3.693236323006749*^9}, {
   3.6932363699173393`*^9, 3.6932365211126127`*^9}, {3.693236561293404*^9, 
   3.693236717307527*^9}, {3.693236858113892*^9, 3.693236893398395*^9}, {
   3.69323692734818*^9, 3.693237031001512*^9}, {3.6932587072765217`*^9, 
   3.69325871085128*^9}, {3.693258744019671*^9, 3.693258763773649*^9}, {
   3.6932601787505713`*^9, 3.6932601788475943`*^9}, {3.6932602928611107`*^9, 
   3.6932603273393373`*^9}, 3.693260533982061*^9, {3.693260808419896*^9, 
   3.693260862193622*^9}, {3.693269060460446*^9, 3.6932690685904493`*^9}, {
   3.693300571363999*^9, 3.693300571708111*^9}, {3.705469177208506*^9, 
   3.7054692790683804`*^9}, {3.705469376795187*^9, 3.705469405165577*^9}, {
   3.705469455376408*^9, 3.7054694556891127`*^9}, {3.7054696614210787`*^9, 
   3.705469676933363*^9}, {3.705469734041258*^9, 3.705469821421582*^9}, {
   3.705469856241872*^9, 3.7054698830596313`*^9}, {3.705481390389986*^9, 
   3.705481395158271*^9}, 3.7054814592291327`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054745664809933`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"0\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705474566496605*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.70547456651184*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 0, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474566520401*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474566524948*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"0\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[\\\"1\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SqrtBox[\\\"\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 0, 0, 
   Rational[1, 2] Pi^Rational[-1, 2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474566528771*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"19\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\
\"}]}], \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"55\\\", \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"46\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\
\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"131\\\
\", \\\"+\\\", RowBox[{\\\"448\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\
\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"308\\\
\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\
\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"630\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"20\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"210\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"59\\\", \\\"+\\\", RowBox[{\\\
\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"70\\\", \\\" \\\", \
\\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"161\\\", \\\"+\\\", RowBox[{\\\"114\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"735\\\", \\\" \\\", \\\"b2\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"747\\\", \\\"+\\\", RowBox[{\\\"574\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"4\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\
\", \\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"105\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"27\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"109\\\", \\\"+\\\", RowBox[{\\\"81\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"145\\\", \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"147\\\", \\\" \\\", \
\\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"67\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"90\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"120\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"55\\\", \
\\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"135\\\", \\\"+\\\", RowBox[{\\\"98\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", \\\"P1\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"294\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"5\\\"]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"630\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"b\\\", \\\"-\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"840\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"-\\\", RowBox[{\\\"7\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \\\"+\\\", RowBox[{\\\"28\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"77\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"15\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{\\\"140\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"210\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", RowBox[{\\\"7\\\
\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"29\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"25\\\", \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"31\\\", \
\\\"+\\\", RowBox[{\\\"112\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"252\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"196\\\"}], \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"420\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", RowBox[{\\\"7\\\
\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"145\\\", \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"77\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"79\\\", \\\"+\\\", RowBox[{\\\"266\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"6\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"15\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\" \
\\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"42\\\"}], \
\\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"343\\\"}], \\\" \\\", \\\"b2\\\"}], \\\
\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"51\\\", \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"18\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"47\\\", \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"85\\\", \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"49\\\"}], \
\\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"28\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"15\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"85\\\", \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"14\\\"}], \
\\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"21\\\", \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\
\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"9\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"210\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", RowBox[{\\\"7\\\
\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"29\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"25\\\", \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"9\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"31\\\", \
\\\"+\\\", RowBox[{\\\"112\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"252\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"630\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"-\\\", RowBox[{\\\"14\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"840\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"-\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\
\"}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \
\\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\
\\\", RowBox[{\\\"77\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"15\\\", \\\"+\\\", RowBox[{\\\"56\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"140\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"294\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"15\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"5\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"420\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", RowBox[{\\\"7\\\
\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"70\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"145\\\", \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"77\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"79\\\", \\\"+\\\", RowBox[{\\\"266\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{\\\"210\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"196\\\", \\\" \
\\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"15\\\", \
\\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\
\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"6\\\"}], \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"70\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"18\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"47\\\", \\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"85\\\", \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"49\\\"}], \
\\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"28\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"15\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"20\\\"}], \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"42\\\"}], \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"343\\\"}], \\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"51\\\", \\\"+\\\", RowBox[{\\\"35\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\
\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"], \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"15\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"b\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"85\\\", \\\"+\\\", \
RowBox[{\\\"42\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"14\\\"}], \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"21\\\", \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\
\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\
\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], RowBox[{\\\"4410\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\
\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 0, 0, 
    Rational[1, 
      4410] $CellContext`k1^(-1) $CellContext`k2^(-1) ($CellContext`k1^2 + \
$CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       3 (210 $CellContext`b^2 (19 $CellContext`b + 7 $CellContext`b2) + 
         70 $CellContext`b ($CellContext`b (55 + 21 $CellContext`b) + 
           14 $CellContext`b2) $CellContext`f + 
         49 ($CellContext`b (39 + 46 $CellContext`b) + 
           4 $CellContext`b2) $CellContext`f^2 + 
         3 (131 + 448 $CellContext`b) $CellContext`f^3 + 
         308 $CellContext`f^4) $CellContext`k1 $CellContext`k2 \
($CellContext`k1^2 + $CellContext`k2^2) + 
       2 (21 (35 $CellContext`b^3 (3 + $CellContext`f) + 
           14 $CellContext`b $CellContext`f^2 (4 + 3 $CellContext`f) + 
           21 $CellContext`b^2 $CellContext`f (5 + 3 $CellContext`f) + 
           2 $CellContext`f^3 (6 + 5 $CellContext`f)) $CellContext`k1^4 + (
           630 $CellContext`b^3 (20 + 7 $CellContext`f) + 
           210 $CellContext`b^2 (
             21 $CellContext`b2 + $CellContext`f (59 + 35 $CellContext`f)) + 
           42 $CellContext`b $CellContext`f (
             70 $CellContext`b2 + $CellContext`f (161 + 
               114 $CellContext`f)) + $CellContext`f^2 (735 $CellContext`b2 + 
             2 $CellContext`f (747 + 
               574 $CellContext`f))) $CellContext`k1^2 $CellContext`k2^2 + 
         21 (35 $CellContext`b^3 (3 + $CellContext`f) + 
           14 $CellContext`b $CellContext`f^2 (4 + 3 $CellContext`f) + 
           21 $CellContext`b^2 $CellContext`f (5 + 3 $CellContext`f) + 
           2 $CellContext`f^3 (6 + 5 $CellContext`f)) $CellContext`k2^4) 
        Cos[$CellContext`\[Theta]12] + 
       2 (105 $CellContext`b^3 (27 + 7 $CellContext`f) + 
         21 $CellContext`b $CellContext`f^2 (109 + 81 $CellContext`f) + 
         21 $CellContext`b^2 $CellContext`f (145 + 
           91 $CellContext`f) + $CellContext`f^2 (147 $CellContext`b2 + 
           67 $CellContext`f (9 + 
             7 $CellContext`f))) $CellContext`k1 $CellContext`k2 \
($CellContext`k1^2 + $CellContext`k2^2) Cos[2 $CellContext`\[Theta]12] + 
       14 ($CellContext`f^2 (
           3 $CellContext`b (7 + 3 $CellContext`f) + $CellContext`f (9 + 
             5 $CellContext`f)) $CellContext`k1^4 + (90 $CellContext`b^3 + 
           120 $CellContext`b^2 $CellContext`f + 
           3 ($CellContext`b (55 + 28 $CellContext`b) + 
             7 $CellContext`b2) $CellContext`f^2 + 
           18 (3 + 7 $CellContext`b) $CellContext`f^3 + 
           44 $CellContext`f^4) $CellContext`k1^2 $CellContext`k2^2 + \
$CellContext`f^2 (
           3 $CellContext`b (7 + 3 $CellContext`f) + $CellContext`f (9 + 
             5 $CellContext`f)) $CellContext`k2^4) 
        Cos[3 $CellContext`\[Theta]12] + $CellContext`f^2 (
         21 $CellContext`b (13 + 6 $CellContext`f) + $CellContext`f (135 + 
           98 $CellContext`f)) $CellContext`k1 $CellContext`k2 \
($CellContext`k1^2 + $CellContext`k2^2) Cos[4 $CellContext`\[Theta]12] + 
       2 $CellContext`f^2 (21 $CellContext`b + 
         2 $CellContext`f (9 + 
           7 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^2 
        Cos[5 $CellContext`\[Theta]12]) + $CellContext`k2 $CellContext`P1 \
$CellContext`P3 (
       294 $CellContext`b2 (15 $CellContext`b^2 + 
         10 $CellContext`b $CellContext`f + 
         3 $CellContext`f^2) $CellContext`k1^5 - 
       2 (630 $CellContext`b^2 ($CellContext`b - 14 $CellContext`b2) + 
        840 $CellContext`b ($CellContext`b - 
          7 $CellContext`b2) $CellContext`f + 
        21 ($CellContext`b (25 + 28 $CellContext`b) - 
          77 $CellContext`b2) $CellContext`f^2 + 
        9 (15 + 56 $CellContext`b) $CellContext`f^3 + 
        140 $CellContext`f^4) $CellContext`k1^3 $CellContext`k2^2 - 
       3 (210 $CellContext`b^2 (9 $CellContext`b - 7 $CellContext`b2) + 
        70 $CellContext`b ($CellContext`b (29 + 7 $CellContext`b) - 
          14 $CellContext`b2) $CellContext`f + 
        49 ($CellContext`b (25 + 26 $CellContext`b) - 
          4 $CellContext`b2) $CellContext`f^2 + 
        9 (31 + 112 $CellContext`b) $CellContext`f^3 + 
        252 $CellContext`f^4) $CellContext`k1 $CellContext`k2^4 - 
       6 $CellContext`k2 ((-196) $CellContext`b2 (15 $CellContext`b^2 + 
          10 $CellContext`b $CellContext`f + 
          3 $CellContext`f^2) $CellContext`k1^4 + (
          420 $CellContext`b^2 (4 $CellContext`b - 7 $CellContext`b2) + 
          70 $CellContext`b ($CellContext`b (25 + 7 $CellContext`b) - 
            28 $CellContext`b2) $CellContext`f + 
          7 ($CellContext`b (145 + 154 $CellContext`b) - 
            77 $CellContext`b2) $CellContext`f^2 + 
          3 (79 + 266 $CellContext`b) $CellContext`f^3 + 
          210 $CellContext`f^4) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (35 $CellContext`b^3 (3 + $CellContext`f) + 
          14 $CellContext`b $CellContext`f^2 (4 + 3 $CellContext`f) + 
          21 $CellContext`b^2 $CellContext`f (5 + 3 $CellContext`f) + 
          2 $CellContext`f^3 (6 + 5 $CellContext`f)) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 ((-6) $CellContext`k1 \
((35 $CellContext`b^3 (15 + 7 $CellContext`f) + 
             49 $CellContext`b $CellContext`f ((-20) $CellContext`b2 + \
$CellContext`f (5 + 3 $CellContext`f)) + 
             35 $CellContext`b^2 ((-42) $CellContext`b2 + $CellContext`f (13 + 
                 7 $CellContext`f)) + $CellContext`f^2 ((-343) \
$CellContext`b2 + $CellContext`f (51 + 
                 35 $CellContext`f))) $CellContext`k1^2 + (
             70 $CellContext`b^3 (18 + 7 $CellContext`f) + 
             14 $CellContext`b $CellContext`f^2 (47 + 30 $CellContext`f) + 
             14 $CellContext`b^2 $CellContext`f (85 + 
               49 $CellContext`f) + $CellContext`f^2 ((-49) $CellContext`b2 + 
               4 $CellContext`f (39 + 28 $CellContext`f))) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] - 
         7 $CellContext`k2 (
          3 (10 $CellContext`b^2 $CellContext`f (13 + 7 $CellContext`f) + 
            10 $CellContext`b^3 (15 + 
              7 $CellContext`f) + $CellContext`b $CellContext`f^2 (85 + 
              42 $CellContext`f) + $CellContext`f^2 ((-14) $CellContext`b2 + \
$CellContext`f (21 + 10 $CellContext`f))) $CellContext`k1^2 + 
          2 $CellContext`f^2 (
            3 $CellContext`b (7 + 3 $CellContext`f) + $CellContext`f (9 + 
              5 $CellContext`f)) $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] - 
         3 $CellContext`f^2 $CellContext`k1 (
          6 (7 $CellContext`b + 3 $CellContext`f) $CellContext`k1^2 + (
            21 $CellContext`b (5 + 2 $CellContext`f) + $CellContext`f (39 + 
              14 $CellContext`f)) $CellContext`k2^2) 
         Cos[4 $CellContext`\[Theta]12] - 
         9 $CellContext`f^2 (7 $CellContext`b + 
          3 $CellContext`f) $CellContext`k1^2 $CellContext`k2 
         Cos[5 $CellContext`\[Theta]12])) - $CellContext`k1 $CellContext`P2 \
$CellContext`P3 (
      3 (210 $CellContext`b^2 (9 $CellContext`b - 7 $CellContext`b2) + 
        70 $CellContext`b ($CellContext`b (29 + 7 $CellContext`b) - 
          14 $CellContext`b2) $CellContext`f + 
        49 ($CellContext`b (25 + 26 $CellContext`b) - 
          4 $CellContext`b2) $CellContext`f^2 + 
        9 (31 + 112 $CellContext`b) $CellContext`f^3 + 
        252 $CellContext`f^4) $CellContext`k1^4 $CellContext`k2 + 
      2 (630 $CellContext`b^2 ($CellContext`b - 14 $CellContext`b2) + 
        840 $CellContext`b ($CellContext`b - 
          7 $CellContext`b2) $CellContext`f + 
        21 ($CellContext`b (25 + 28 $CellContext`b) - 
          77 $CellContext`b2) $CellContext`f^2 + 
        9 (15 + 56 $CellContext`b) $CellContext`f^3 + 
        140 $CellContext`f^4) $CellContext`k1^2 $CellContext`k2^3 - 
      294 $CellContext`b2 (15 $CellContext`b^2 + 
       10 $CellContext`b $CellContext`f + 
       3 $CellContext`f^2) $CellContext`k2^5 + 
      6 $CellContext`k1 (
        7 (35 $CellContext`b^3 (3 + $CellContext`f) + 
          14 $CellContext`b $CellContext`f^2 (4 + 3 $CellContext`f) + 
          21 $CellContext`b^2 $CellContext`f (5 + 3 $CellContext`f) + 
          2 $CellContext`f^3 (6 + 5 $CellContext`f)) $CellContext`k1^4 + (
          420 $CellContext`b^2 (4 $CellContext`b - 7 $CellContext`b2) + 
          70 $CellContext`b ($CellContext`b (25 + 7 $CellContext`b) - 
            28 $CellContext`b2) $CellContext`f + 
          7 ($CellContext`b (145 + 154 $CellContext`b) - 
            77 $CellContext`b2) $CellContext`f^2 + 
          3 (79 + 266 $CellContext`b) $CellContext`f^3 + 
          210 $CellContext`f^4) $CellContext`k1^2 $CellContext`k2^2 - 
        196 $CellContext`b2 (15 $CellContext`b^2 + 
         10 $CellContext`b $CellContext`f + 
         3 $CellContext`f^2) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] - $CellContext`k1^2 ((-6) $CellContext`k2 \
((70 $CellContext`b^3 (18 + 7 $CellContext`f) + 
           14 $CellContext`b $CellContext`f^2 (47 + 30 $CellContext`f) + 
           14 $CellContext`b^2 $CellContext`f (85 + 
             49 $CellContext`f) + $CellContext`f^2 ((-49) $CellContext`b2 + 
             4 $CellContext`f (39 + 28 $CellContext`f))) $CellContext`k1^2 + (
           35 $CellContext`b^3 (15 + 7 $CellContext`f) + 
           49 $CellContext`b $CellContext`f ((-20) $CellContext`b2 + \
$CellContext`f (5 + 3 $CellContext`f)) + 
           35 $CellContext`b^2 ((-42) $CellContext`b2 + $CellContext`f (13 + 
               7 $CellContext`f)) + $CellContext`f^2 ((-343) $CellContext`b2 + \
$CellContext`f (51 + 35 $CellContext`f))) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] - 
       7 $CellContext`k1 (
        2 $CellContext`f^2 (
          3 $CellContext`b (7 + 3 $CellContext`f) + $CellContext`f (9 + 
            5 $CellContext`f)) $CellContext`k1^2 + 
        3 (10 $CellContext`b^2 $CellContext`f (13 + 7 $CellContext`f) + 
          10 $CellContext`b^3 (15 + 
            7 $CellContext`f) + $CellContext`b $CellContext`f^2 (85 + 
            42 $CellContext`f) + $CellContext`f^2 ((-14) $CellContext`b2 + \
$CellContext`f (21 + 10 $CellContext`f))) $CellContext`k2^2) 
       Cos[3 $CellContext`\[Theta]12] - 
       3 $CellContext`f^2 $CellContext`k2 ((
          21 $CellContext`b (5 + 2 $CellContext`f) + $CellContext`f (39 + 
            14 $CellContext`f)) $CellContext`k1^2 + 
        6 (7 $CellContext`b + 3 $CellContext`f) $CellContext`k2^2) 
       Cos[4 $CellContext`\[Theta]12] - 
       9 $CellContext`f^2 (7 $CellContext`b + 
        3 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
       Cos[5 $CellContext`\[Theta]12])))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705474890760611*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"318.54243399999996`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 0, 0, 318.54243399999996`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054748907879477`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 0, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.70547489079191*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705474890795515*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054748907993517`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474890803317*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.70547489080917*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474890814472*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 0, 
   Rational[1, 2] (3/Pi)^Rational[1, 2] Cos[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705474890818375*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705475023367856*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"133.28808800000002`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 1, 0, 133.28808800000002`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475023372499*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054750233766108`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054750233802423`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"1\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705475023383932*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475023387982*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"3\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 1, 1, 
   Rational[-1, 2] (3/Pi)^Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475023392709*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 1, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475023396791*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"1\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"3\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 1, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[3, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054750234009953`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705475224066971*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"201.06992500000007`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 1, 1, 201.06992500000007`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475224070798*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 1, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054752240744877`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705475224078123*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705475224081954*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475224086073*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475224089987*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475224093553*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 0, 
   Rational[1, 4] (5/Pi)^Rational[1, 2] (-1 + 3 Cos[$CellContext`w]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475224097471*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", SuperscriptBox[\
\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9702\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"77\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"353\\\", \\\"+\\\", RowBox[{\\\"299\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"245\\\", \\\" \\\", \
\\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"993\\\", \\\"+\\\", RowBox[{\\\"791\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2002\\\", \\\" \\\", \\\"b2\
\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5357\\\", \\\"+\\\", RowBox[{\\\"4487\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"882\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"61\\\", \\\"+\\\", RowBox[{\\\"58\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"245\\\", \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"283\\\", \\\"+\\\", RowBox[{\\\"252\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"182\\\", \\\" \\\", \
\\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"451\\\", \\\"+\\\", RowBox[{\\\"392\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"616\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"49\\\", \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"61\\\", \\\"+\\\", \
RowBox[{\\\"53\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"341\\\", \\\"+\\\", RowBox[{\\\"305\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"809\\\", \\\"+\\\", RowBox[{\\\"294\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"182\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"231\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"670\\\", \\\"+\\\", RowBox[{\\\"713\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"74\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1233\\\", \\\"+\
\\\", RowBox[{\\\"3892\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"34069\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"308\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"693\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"12\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"146\\\", \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"920\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"938\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\
\\\", RowBox[{\\\"77\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"274\\\", \\\"+\\\", RowBox[{\\\"819\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7756\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"164\\\", \\\"+\\\", RowBox[{\\\"49\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"514\\\", \\\"+\\\", RowBox[{\\\"469\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"77\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"66\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"278\\\", \
\\\"+\\\", RowBox[{\\\"819\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"15407\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"297\\\", \\\"+\\\", RowBox[{\\\"205\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"193\\\", \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1300\\\", \\\"+\\\", RowBox[{\\\"1057\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"66\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"206\\\", \
\\\"+\\\", RowBox[{\\\"553\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"11914\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"264\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"198\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"363\\\", \\\"+\\\", RowBox[{\\\"265\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"189\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"103\\\", \\\"+\\\", \
RowBox[{\\\"70\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"255\\\", \\\"+\\\", RowBox[{\\\"217\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"693\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"139\\\", \\\"+\\\", RowBox[{\\\"105\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\
\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3597\\\", \
\\\"+\\\", RowBox[{\\\"2912\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1386\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"29\\\", \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"165\\\", \\\"+\\\", RowBox[{\\\"151\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"44\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"107\\\", \\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"652\\\", \
\\\"+\\\", RowBox[{\\\"623\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"173\\\", \\\"+\\\", RowBox[{\\\"574\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1764\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"8085\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"b\\\", \\\"-\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"97\\\", \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"203\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\
\", RowBox[{\\\"56\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1610\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"924\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"5\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"616\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"49\\\", \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"61\\\", \\\"+\\\", \
RowBox[{\\\"53\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"341\\\", \\\"+\\\", RowBox[{\\\"305\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"173\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"182\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"523\\\", \\\"+\\\", RowBox[{\\\"532\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"266\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"145\\\", \
\\\"+\\\", RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"2940\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3542\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"127\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"21\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"746\\\", \\\" \\\", \\\"b\\\"}], \\\"+\
\\\", RowBox[{\\\"826\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"-\\\", RowBox[{\\\"77\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"121\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"19\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1918\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"154\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"34\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", SuperscriptBox[\\\"b\\\
\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"175\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"232\\\", \
\\\"+\\\", RowBox[{\\\"259\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"539\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"137\\\", \\\"+\\\", RowBox[{\\\"420\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1330\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"924\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"297\\\", \\\"+\\\", RowBox[{\\\"205\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"143\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"84\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"77\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"122\\\", \\\"+\\\", RowBox[{\\\"119\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"40\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"116\\\", \
\\\"+\\\", RowBox[{\\\"315\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1855\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"4158\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"693\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\
\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", \
\\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\
\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"57\\\", \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"209\\\", \\\"+\\\", RowBox[{\\\"119\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"49\\\"}], \\\" \
\\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\
\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\
\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"693\\\"}], \\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"209\\\", \\\"+\\\", RowBox[{\\\"105\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \\\"+\\\", RowBox[{\\\"15\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"99\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", \\\"P1\\\", \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3696\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\
\", \\\"5\\\"]}], \\\"-\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1617\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}]}], \\\"-\\\", RowBox[{\\\"58\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"330\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"37\\\", \
\\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\
\\\", RowBox[{\\\"119\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"115\\\", \\\"+\\\", RowBox[{\\\"434\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4270\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"199\\\", \\\"+\\\", RowBox[{\\\"98\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"70\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"607\\\", \
\\\"+\\\", RowBox[{\\\"749\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"111\\\", \\\"+\\\", RowBox[{\\\"392\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3528\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"4928\\\"}], \\\" \\\", \\\"b2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"355\\\", \\\"+\\\", RowBox[{\\\"154\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"406\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"2182\\\", \\\"+\\\", RowBox[{\\\"2443\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"1190\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"601\\\", \
\\\"+\\\", RowBox[{\\\"2044\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"6405\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"308\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"693\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"14\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\
\\\", \\\"+\\\", RowBox[{\\\"12\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"55\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"133\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"286\\\", \
\\\"+\\\", RowBox[{\\\"259\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"413\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"69\\\", \\\"+\\\", RowBox[{\\\"203\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"595\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"154\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"26\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"764\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"700\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"77\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"139\\\", \
\\\"+\\\", RowBox[{\\\"406\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"3836\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1078\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"10\\\", \\\"+\\\", \\\"b\\\"}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"782\\\", \\\"+\\\", RowBox[{\\\"581\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"154\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\
\\\"}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"109\\\", \\\"+\\\", RowBox[{\\\"238\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1435\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"264\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"363\\\", \\\"+\\\", RowBox[{\\\"265\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"693\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"47\\\", \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"957\\\", \\\"+\\\", RowBox[{\\\"476\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"20\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"99\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"97020\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\
\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 0, 
    Rational[1, 
      97020] $CellContext`f $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       3 (9702 $CellContext`b^3 + 
         77 $CellContext`b^2 (353 + 299 $CellContext`f) + 
         22 $CellContext`b (
           245 $CellContext`b2 + $CellContext`f (993 + 
             791 $CellContext`f)) + $CellContext`f (
           2002 $CellContext`b2 + $CellContext`f (5357 + 
             4487 $CellContext`f))) $CellContext`k1^3 $CellContext`k2 + 
       33 (882 $CellContext`b^3 + 
         35 $CellContext`b^2 (61 + 58 $CellContext`f) + 
         2 $CellContext`b (245 $CellContext`b2 + 
           3 $CellContext`f (283 + 252 $CellContext`f)) + $CellContext`f (
           182 $CellContext`b2 + $CellContext`f (451 + 
             392 $CellContext`f))) $CellContext`k1 $CellContext`k2^3 + (
         21 (616 $CellContext`b^3 + 
           33 $CellContext`b^2 (49 + 45 $CellContext`f) + 
           22 $CellContext`b $CellContext`f (61 + 
             53 $CellContext`f) + $CellContext`f^2 (341 + 
             305 $CellContext`f)) $CellContext`k1^4 + (
           231 $CellContext`b ($CellContext`b (809 + 294 $CellContext`b) + 
             182 $CellContext`b2) + 
           231 ($CellContext`b (670 + 713 $CellContext`b) + 
             74 $CellContext`b2) $CellContext`f + 
           33 (1233 + 3892 $CellContext`b) $CellContext`f^2 + 
           34069 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
         42 (308 $CellContext`b^3 + 693 $CellContext`b^2 (1 + $CellContext`f) + 
           14 $CellContext`f^2 (11 + 10 $CellContext`f) + 
           44 $CellContext`b $CellContext`f (13 + 
             12 $CellContext`f)) $CellContext`k2^4) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
         2 (231 $CellContext`b ($CellContext`b (146 + 49 $CellContext`b) + 
             21 $CellContext`b2) + 
           33 (920 $CellContext`b + 938 $CellContext`b^2 + 
             77 $CellContext`b2) $CellContext`f + 
           33 (274 + 819 $CellContext`b) $CellContext`f^2 + 
           7756 $CellContext`f^3) $CellContext`k1^2 + (
           462 $CellContext`b ($CellContext`b (164 + 49 $CellContext`b) + 
             21 $CellContext`b2) + 
           66 (2 $CellContext`b (514 + 469 $CellContext`b) + 
             77 $CellContext`b2) $CellContext`f + 
           66 (278 + 819 $CellContext`b) $CellContext`f^2 + 
           15407 $CellContext`f^3) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + (
         7 (99 $CellContext`b^2 (7 + 3 $CellContext`f) + 
           66 $CellContext`b $CellContext`f (11 + 
             7 $CellContext`f) + $CellContext`f^2 (297 + 
             205 $CellContext`f)) $CellContext`k1^4 + (
           231 $CellContext`b ($CellContext`b (193 + 42 $CellContext`b) + 
             42 $CellContext`b2) + 
           33 ($CellContext`b (1300 + 1057 $CellContext`b) + 
             154 $CellContext`b2) $CellContext`f + 
           66 (206 + 553 $CellContext`b) $CellContext`f^2 + 
           11914 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
         7 (264 $CellContext`b $CellContext`f (5 + 3 $CellContext`f) + 
           198 $CellContext`b^2 (7 + 3 $CellContext`f) + $CellContext`f^2 (
             363 + 265 $CellContext`f)) $CellContext`k2^4) 
        Cos[3 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
         11 (189 $CellContext`b^2 (3 + $CellContext`f) + 
           6 $CellContext`b $CellContext`f (103 + 
             70 $CellContext`f) + $CellContext`f^2 (255 + 
             217 $CellContext`f)) $CellContext`k1^2 + (
           693 $CellContext`b^2 (13 + 6 $CellContext`f) + 
           66 $CellContext`b $CellContext`f (139 + 
             105 $CellContext`f) + $CellContext`f^2 (3597 + 
             2912 $CellContext`f)) $CellContext`k2^2) 
        Cos[4 $CellContext`\[Theta]12] + $CellContext`k2^2 ((
           1386 $CellContext`b^2 + 
           66 $CellContext`b $CellContext`f (29 + 21 $CellContext`f) + 
           7 $CellContext`f^2 (165 + 151 $CellContext`f)) $CellContext`k1^2 + 
         21 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
        Cos[5 $CellContext`\[Theta]12] + 
       3 $CellContext`f^2 (44 + 
         35 $CellContext`f) $CellContext`k1 $CellContext`k2^3 
        Cos[6 $CellContext`\[Theta]12]) - $CellContext`k1 $CellContext`P2 \
$CellContext`P3 (
      6 (77 $CellContext`b ($CellContext`b (107 + 28 $CellContext`b) - 
          35 $CellContext`b2) + 
        11 ($CellContext`b (652 + 623 $CellContext`b) - 
          91 $CellContext`b2) $CellContext`f + 
        11 (173 + 574 $CellContext`b) $CellContext`f^2 + 
        1764 $CellContext`f^3) $CellContext`k1^4 $CellContext`k2 + 
      2 (8085 $CellContext`b ($CellContext`b - 4 $CellContext`b2) + 
        66 ($CellContext`b (97 + 91 $CellContext`b) - 
          203 $CellContext`b2) $CellContext`f + 
        99 (17 + 56 $CellContext`b) $CellContext`f^2 + 
        1610 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^3 - 
      924 $CellContext`b2 (7 $CellContext`b + 
       3 $CellContext`f) $CellContext`k2^5 + 
      3 $CellContext`k1 (
        7 (616 $CellContext`b^3 + 
          33 $CellContext`b^2 (49 + 45 $CellContext`f) + 
          22 $CellContext`b $CellContext`f (61 + 
            53 $CellContext`f) + $CellContext`f^2 (341 + 
            305 $CellContext`f)) $CellContext`k1^4 + 
        2 (77 $CellContext`b ($CellContext`b (173 + 56 $CellContext`b) - 
            182 $CellContext`b2) + 
          22 ($CellContext`b (523 + 532 $CellContext`b) - 
            266 $CellContext`b2) $CellContext`f + 
          22 (145 + 462 $CellContext`b) $CellContext`f^2 + 
          2940 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 - 
        3542 $CellContext`b2 (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k2^4) Cos[$CellContext`\[Theta]12] + 
      3 $CellContext`k2 (
        2 (77 $CellContext`b ($CellContext`b (127 + 56 $CellContext`b) - 
            21 $CellContext`b2) + 
          11 (746 $CellContext`b + 826 $CellContext`b^2 - 
            77 $CellContext`b2) $CellContext`f + 
          121 (19 + 56 $CellContext`b) $CellContext`f^2 + 
          1918 $CellContext`f^3) $CellContext`k1^4 + (
          154 $CellContext`b (34 $CellContext`b + 28 $CellContext`b^2 - 
            175 $CellContext`b2) + 
          22 ($CellContext`b (232 + 259 $CellContext`b) - 
            539 $CellContext`b2) $CellContext`f + 
          11 (137 + 420 $CellContext`b) $CellContext`f^2 + 
          1330 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 - 
        924 $CellContext`b2 (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k2^4) 
       Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 (
        7 (99 $CellContext`b^2 (7 + 3 $CellContext`f) + 
          66 $CellContext`b $CellContext`f (11 + 
            7 $CellContext`f) + $CellContext`f^2 (297 + 
            205 $CellContext`f)) $CellContext`k1^4 + 
        3 (77 $CellContext`b ($CellContext`b (143 + 56 $CellContext`b) - 
            84 $CellContext`b2) + 
          77 ($CellContext`b (122 + 119 $CellContext`b) - 
            40 $CellContext`b2) $CellContext`f + 
          22 (116 + 315 $CellContext`b) $CellContext`f^2 + 
          1855 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 - 
        4158 $CellContext`b2 (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k2^4) Cos[3 $CellContext`\[Theta]12] + 
      6 $CellContext`k1^2 $CellContext`k2 ((
          693 $CellContext`b^2 (2 + $CellContext`f) + 
          22 $CellContext`b $CellContext`f (57 + 35 $CellContext`f) + 
          2 $CellContext`f^2 (209 + 119 $CellContext`f)) $CellContext`k1^2 + (
          231 $CellContext`b^2 (5 + 3 $CellContext`f) + 
          33 $CellContext`b ((-49) $CellContext`b2 + 
            2 $CellContext`f (13 + 
              7 $CellContext`f)) + $CellContext`f ((-693) $CellContext`b2 + \
$CellContext`f (209 + 105 $CellContext`f))) $CellContext`k2^2) 
       Cos[4 $CellContext`\[Theta]12] + 
      3 (231 $CellContext`b^2 (5 + 3 $CellContext`f) + 
        66 $CellContext`b $CellContext`f (13 + 7 $CellContext`f) + 
        7 $CellContext`f^2 (44 + 
          15 $CellContext`f)) $CellContext`k1^3 $CellContext`k2^2 
       Cos[5 $CellContext`\[Theta]12] + 
      99 $CellContext`f^2 $CellContext`k1^2 $CellContext`k2^3 
       Cos[6 $CellContext`\[Theta]12]) + $CellContext`k2 $CellContext`P1 \
$CellContext`P3 (
       3696 $CellContext`b2 (7 $CellContext`b + 
         3 $CellContext`f) $CellContext`k1^5 - (
        1617 $CellContext`b ($CellContext`b (7 + 6 $CellContext`b) - 
          58 $CellContext`b2) + 
        330 ($CellContext`b (37 + 49 $CellContext`b) - 
          119 $CellContext`b2) $CellContext`f + 
        33 (115 + 434 $CellContext`b) $CellContext`f^2 + 
        4270 $CellContext`f^3) $CellContext`k1^3 $CellContext`k2^2 - 
       3 (77 $CellContext`b ($CellContext`b (199 + 98 $CellContext`b) - 
          70 $CellContext`b2) + 
        22 ($CellContext`b (607 + 749 $CellContext`b) - 
          91 $CellContext`b2) $CellContext`f + 
        33 (111 + 392 $CellContext`b) $CellContext`f^2 + 
        3528 $CellContext`f^3) $CellContext`k1 $CellContext`k2^4 - 
       3 $CellContext`k2 ((-4928) $CellContext`b2 (7 $CellContext`b + 
          3 $CellContext`f) $CellContext`k1^4 + (
          77 $CellContext`b ($CellContext`b (355 + 154 $CellContext`b) - 
            406 $CellContext`b2) + 
          11 ($CellContext`b (2182 + 2443 $CellContext`b) - 
            1190 $CellContext`b2) $CellContext`f + 
          11 (601 + 2044 $CellContext`b) $CellContext`f^2 + 
          6405 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
        14 (308 $CellContext`b^3 + 693 $CellContext`b^2 (1 + $CellContext`f) + 
          14 $CellContext`f^2 (11 + 10 $CellContext`f) + 
          44 $CellContext`b $CellContext`f (13 + 
            12 $CellContext`f)) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2^2 ((-3) $CellContext`k1 \
(2 (77 $CellContext`b ($CellContext`b (55 + 7 $CellContext`b) - 
               133 $CellContext`b2) + 
             11 ($CellContext`b (286 + 259 $CellContext`b) - 
               413 $CellContext`b2) $CellContext`f + 
             11 (69 + 203 $CellContext`b) $CellContext`f^2 + 
             595 $CellContext`f^3) $CellContext`k1^2 + (
             154 $CellContext`b (5 $CellContext`b (26 + 7 $CellContext`b) - 
               21 $CellContext`b2) + 
             22 (764 $CellContext`b + 700 $CellContext`b^2 - 
               77 $CellContext`b2) $CellContext`f + 
             33 (139 + 406 $CellContext`b) $CellContext`f^2 + 
             3836 $CellContext`f^3) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] - $CellContext`k2 (
          3 (1078 $CellContext`b ($CellContext`b (10 + $CellContext`b) - 
              3 $CellContext`b2) + 
            11 ($CellContext`b (782 + 581 $CellContext`b) - 
              154 $CellContext`b2) $CellContext`f + 
            22 (109 + 238 $CellContext`b) $CellContext`f^2 + 
            1435 $CellContext`f^3) $CellContext`k1^2 + 
          7 (264 $CellContext`b $CellContext`f (5 + 3 $CellContext`f) + 
            198 $CellContext`b^2 (7 + 3 $CellContext`f) + $CellContext`f^2 (
              363 + 265 $CellContext`f)) $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] - 
         3 $CellContext`k1 (
          33 (21 $CellContext`b^2 + 22 $CellContext`b $CellContext`f + 
            9 $CellContext`f^2) $CellContext`k1^2 + (
            693 $CellContext`b^2 (5 + 2 $CellContext`f) + 
            66 $CellContext`b $CellContext`f (47 + 
              21 $CellContext`f) + $CellContext`f^2 (957 + 
              476 $CellContext`f)) $CellContext`k2^2) 
         Cos[4 $CellContext`\[Theta]12] - 
         3 $CellContext`k2 (
          33 (21 $CellContext`b^2 + 20 $CellContext`b $CellContext`f + 
            7 $CellContext`f^2) $CellContext`k1^2 + 
          7 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
         Cos[5 $CellContext`\[Theta]12] - 
         99 $CellContext`f^2 $CellContext`k1 $CellContext`k2^2 
         Cos[6 $CellContext`\[Theta]12])))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705475871330018*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"649.567216`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 2, 0, 649.567216],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475871358341*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.7054758713621883`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705475871366455*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705475871370235*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475871373809*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", \
SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 1, 
   Rational[-1, 2] (15/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054758713779173`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705475871382556*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"2\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 1, 
   Rational[-1, 2] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.70547587138625*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"k1\\\", \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"198\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"23\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"60\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"28\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"28\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"77\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \
\\\"+\\\", RowBox[{\\\"23\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"525\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"462\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"23\\\", \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"48\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"63\
\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"59\\\", \\\"+\\\", RowBox[{\\\"224\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1365\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"1386\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k1\\\
\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\
\"}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\
\"8\\\", \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"105\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"12\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"242\\\", \\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"34\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"75\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1617\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\
\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"50\\\", \\\"+\\\", RowBox[{\\\"63\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"307\\\", \
\\\"+\\\", RowBox[{\\\"1092\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"2625\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"198\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"11\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"50\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\
\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"10\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"113\\\", \
\\\"+\\\", RowBox[{\\\"434\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"1120\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"18\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"1386\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \
\\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", \\\"b2\\\"}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"145\\\", \
\\\"+\\\", RowBox[{\\\"504\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"2625\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"55\\\", \\\"+\\\", RowBox[{\\\
\"14\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"36\\\", \\\"+\
\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"19\\\", \\\"+\\\", RowBox[{\\\"59\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"2520\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", \
\\\"b\\\"}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"75\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"693\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"682\\\", \\\"+\\\", RowBox[{\\\"595\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"308\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"517\\\", \\\"+\\\", RowBox[{\\\"420\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"9\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"341\\\", \\\"+\\\", RowBox[{\\\"315\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"44\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\
\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"924\\\"}], \\\" \\\", \\\"b2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"42\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"38\\\", \\\"+\\\", RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"113\\\", \\\"+\\\", RowBox[{\\\"448\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1575\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"231\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \
\\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"50\\\", \\\
\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"k1\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \\\"b\\\"}], \
\\\"-\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"110\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"245\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"20\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"1386\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \
\\\")\\\"}]}], \\\"-\\\", \\\"b2\\\"}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"193\\\", \\\"+\\\", RowBox[{\\\"686\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2100\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3234\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", \\\"b\\\"}], \\\"-\\\", \\\"b2\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"52\\\", \\\"+\\\", RowBox[{\\\"35\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"14\\\", \
\\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"77\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\
\", RowBox[{\\\"42\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"945\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"198\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", \
\\\"b\\\"}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"75\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"18\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"693\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"308\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"407\\\", \\\"+\\\", RowBox[{\\\"210\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"99\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Sin\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"16170\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", \\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)\
\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`s\)]\) = `3`", 2, 1, Rational[1, 16170] 
    3^Rational[-1, 
       2] $CellContext`f $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) (
     2 $CellContext`k1 $CellContext`P2 $CellContext`P3 ($CellContext`k1 + 
       2 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       7 (231 $CellContext`b^2 (1 + $CellContext`b) + 
         198 $CellContext`b (1 + 2 $CellContext`b) $CellContext`f + 
         11 (5 + 23 $CellContext`b) $CellContext`f^2 + 
         60 $CellContext`f^3) $CellContext`k1^4 + (
         231 $CellContext`b ($CellContext`b (4 + 7 $CellContext`b) - 
           28 $CellContext`b2) + 
         99 (3 $CellContext`b (4 + 7 $CellContext`b) - 
           28 $CellContext`b2) $CellContext`f + 
         77 (5 + 23 $CellContext`b) $CellContext`f^2 + 
         525 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 - 
       462 $CellContext`b2 (7 $CellContext`b + 
        3 $CellContext`f) $CellContext`k2^4 + $CellContext`k1 $CellContext`k2 \
((231 $CellContext`b ($CellContext`b (23 + 14 $CellContext`b) - 
             14 $CellContext`b2) + 
           99 (48 $CellContext`b + 63 $CellContext`b^2 - 
             14 $CellContext`b2) $CellContext`f + 
           22 (59 + 224 $CellContext`b) $CellContext`f^2 + 
           1365 $CellContext`f^3) $CellContext`k1^2 - 
         1386 $CellContext`b2 (7 $CellContext`b + 
          3 $CellContext`f) $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k1^2 ((
           7 (66 $CellContext`b $CellContext`f (3 + 2 $CellContext`f) + 
             33 $CellContext`b^2 (7 + 3 $CellContext`f) + 
             5 $CellContext`f^2 (11 + 9 $CellContext`f)) $CellContext`k1^2 + 
           2 (231 $CellContext`b (5 $CellContext`b - 7 $CellContext`b2) + 
             99 ($CellContext`b (8 + 7 $CellContext`b) - 
               7 $CellContext`b2) $CellContext`f + 
             22 (8 + 21 $CellContext`b) $CellContext`f^2 + 
             105 $CellContext`f^3) $CellContext`k2^2) 
          Cos[2 $CellContext`\[Theta]12] + (
           231 $CellContext`b^2 (5 + 3 $CellContext`f) + 
           66 $CellContext`b $CellContext`f (12 + 
             7 $CellContext`f) + $CellContext`f^2 (242 + 
             105 $CellContext`f)) $CellContext`k1 $CellContext`k2 
          Cos[3 $CellContext`\[Theta]12] + 
         33 $CellContext`f^2 $CellContext`k2^2 
          Cos[4 $CellContext`\[Theta]12])) 
      Sin[$CellContext`\[Theta]12] - $CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12]) ((
        7 (231 $CellContext`b^2 (1 + 2 $CellContext`b) + 
          99 $CellContext`b (2 + 7 $CellContext`b) $CellContext`f + 
          11 (5 + 34 $CellContext`b) $CellContext`f^2 + 
          75 $CellContext`f^3) $CellContext`k1^4 + (
          1617 $CellContext`b ($CellContext`b (11 + 6 $CellContext`b) + 
            2 $CellContext`b2) + 
          99 (3 $CellContext`b (50 + 63 $CellContext`b) + 
            14 $CellContext`b2) $CellContext`f + 
          11 (307 + 1092 $CellContext`b) $CellContext`f^2 + 
          2625 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
        14 (231 $CellContext`b^2 (1 + $CellContext`b) + 
          198 $CellContext`b (1 + 2 $CellContext`b) $CellContext`f + 
          22 (2 + 11 $CellContext`b) $CellContext`f^2 + 
          50 $CellContext`f^3) $CellContext`k2^4) 
       Sin[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
        2 (231 $CellContext`b (2 $CellContext`b (13 + 7 $CellContext`b) + 
            7 $CellContext`b2) + 
          99 (10 $CellContext`b (5 + 7 $CellContext`b) + 
            7 $CellContext`b2) $CellContext`f + 
          11 (113 + 434 $CellContext`b) $CellContext`f^2 + 
          1120 $CellContext`f^3) $CellContext`k1^2 + (
          462 $CellContext`b (2 $CellContext`b (18 + 7 $CellContext`b) + 
            7 $CellContext`b2) + 
          1386 ($CellContext`b (10 + 
              11 $CellContext`b) + $CellContext`b2) $CellContext`f + 
          22 (145 + 504 $CellContext`b) $CellContext`f^2 + 
          2625 $CellContext`f^3) $CellContext`k2^2) 
       Sin[2 $CellContext`\[Theta]12] + (
        7 (66 $CellContext`b $CellContext`f (3 + 2 $CellContext`f) + 
          33 $CellContext`b^2 (7 + 3 $CellContext`f) + 
          5 $CellContext`f^2 (11 + 9 $CellContext`f)) $CellContext`k1^4 + (
          231 $CellContext`b ($CellContext`b (55 + 14 $CellContext`b) + 
            14 $CellContext`b2) + 
          99 (3 $CellContext`b (36 + 35 $CellContext`b) + 
            14 $CellContext`b2) $CellContext`f + 
          154 (19 + 59 $CellContext`b) $CellContext`f^2 + 
          2520 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (462 $CellContext`b^2 + 
          198 $CellContext`b (2 + $CellContext`b) $CellContext`f + 
          11 (9 + 22 $CellContext`b) $CellContext`f^2 + 
          75 $CellContext`f^3) $CellContext`k2^4) 
       Sin[3 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
          693 $CellContext`b^2 (3 + $CellContext`f) + 
          198 $CellContext`b $CellContext`f (10 + 
            7 $CellContext`f) + $CellContext`f^2 (682 + 
            595 $CellContext`f)) $CellContext`k1^2 + (
          231 $CellContext`b^2 (13 + 6 $CellContext`f) + 
          308 $CellContext`b $CellContext`f (9 + 7 $CellContext`f) + 
          2 $CellContext`f^2 (517 + 420 $CellContext`f)) $CellContext`k2^2) 
       Sin[4 $CellContext`\[Theta]12] + $CellContext`k2^2 ((
          462 $CellContext`b^2 + 
          66 $CellContext`b $CellContext`f (9 + 
            7 $CellContext`f) + $CellContext`f^2 (341 + 
            315 $CellContext`f)) $CellContext`k1^2 + 
        7 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
       Sin[5 $CellContext`\[Theta]12] + $CellContext`f^2 (44 + 
        35 $CellContext`f) $CellContext`k1 $CellContext`k2^3 
       Sin[6 $CellContext`\[Theta]12]) + $CellContext`k2^2 $CellContext`P1 \
$CellContext`P3 (((-924) $CellContext`b2 (7 $CellContext`b + 
           3 $CellContext`f) $CellContext`k1^4 + (
           231 $CellContext`b ($CellContext`b (13 + 14 $CellContext`b) - 
             42 $CellContext`b2) + 
           99 ($CellContext`b (38 + 49 $CellContext`b) - 
             42 $CellContext`b2) $CellContext`f + 
           11 (113 + 448 $CellContext`b) $CellContext`f^2 + 
           1575 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
         14 (231 $CellContext`b^2 (1 + $CellContext`b) + 
           198 $CellContext`b (1 + 2 $CellContext`b) $CellContext`f + 
           22 (2 + 11 $CellContext`b) $CellContext`f^2 + 
           50 $CellContext`f^3) $CellContext`k2^4) 
        Sin[$CellContext`\[Theta]12] + $CellContext`k2 ($CellContext`k1 (
           2 (231 $CellContext`b (4 $CellContext`b - 21 $CellContext`b2) + 
             99 ($CellContext`b (8 + 7 $CellContext`b) - 
               21 $CellContext`b2) $CellContext`f + 
             110 (2 + 7 $CellContext`b) $CellContext`f^2 + 
             245 $CellContext`f^3) $CellContext`k1^2 + (
             462 $CellContext`b ($CellContext`b (20 + 7 $CellContext`b) - 
               7 $CellContext`b2) + 
             1386 (6 $CellContext`b (
                 1 + $CellContext`b) - $CellContext`b2) $CellContext`f + 
             11 (193 + 686 $CellContext`b) $CellContext`f^2 + 
             2100 $CellContext`f^3) $CellContext`k2^2) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k2 ((
             3234 $CellContext`b (2 $CellContext`b - $CellContext`b2) + 
             99 ($CellContext`b (52 + 35 $CellContext`b) - 
               14 $CellContext`b2) $CellContext`f + 
             77 (17 + 42 $CellContext`b) $CellContext`f^2 + 
             945 $CellContext`f^3) $CellContext`k1^2 + 
           7 (462 $CellContext`b^2 + 
             198 $CellContext`b (2 + $CellContext`b) $CellContext`f + 
             11 (9 + 22 $CellContext`b) $CellContext`f^2 + 
             75 $CellContext`f^3) $CellContext`k2^2) 
          Sin[3 $CellContext`\[Theta]12] + $CellContext`k1 (
           33 (21 $CellContext`b^2 + 18 $CellContext`b $CellContext`f + 
             5 $CellContext`f^2) $CellContext`k1^2 + (
             693 $CellContext`b^2 (5 + 2 $CellContext`f) + 
             308 $CellContext`b $CellContext`f (9 + 4 $CellContext`f) + 
             2 $CellContext`f^2 (407 + 210 $CellContext`f)) $CellContext`k2^2)
            
          Sin[4 $CellContext`\[Theta]12] + $CellContext`k2 (
           99 (7 $CellContext`b^2 + 6 $CellContext`b $CellContext`f + 
             2 $CellContext`f^2) $CellContext`k1^2 + 
           7 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
          Sin[5 $CellContext`\[Theta]12] + 
         33 $CellContext`f^2 $CellContext`k1 $CellContext`k2^2 
          Sin[6 $CellContext`\[Theta]12])))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705476409703614*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"13\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 13],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705476409726325*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"540.2301140000002`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 2, 1, 540.2301140000002],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476409730199*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.70547640973377*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705476409737357*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"2\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705476409741065*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476409745249*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"15\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 2, 2, 
   Rational[-1, 4] (15/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.70547640975003*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 2, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054764097541637`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"2\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"15\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 2, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[15, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476409757807*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", \\\"P1\\\", \
\\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"231\\\"}], \\\" \\\", \\\"b\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"4\\\"}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"8\\\"}], \\\"+\\\
\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\
\"}], \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\
\"4\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"231\\\"}], \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"13\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"29\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\
\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"40\\\", \\\"+\\\
\", RowBox[{\\\"119\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"378\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"462\
\\\"}], \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"9\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\
\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"58\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"44\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \\\"+\\\", RowBox[{\\\"21\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"315\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"88\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"693\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"81\\\", \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"451\\\", \\\"+\\\", RowBox[{\\\"252\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"99\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\
\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"P1\\\", \\\" \\\", \
\\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"47\\\", \\\"+\\\", RowBox[{\\\
\"14\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"231\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"24\\\", \\\"+\\\", RowBox[{\\\"29\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"57\\\", \\\"+\\\
\", RowBox[{\\\"203\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"1092\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"88\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"7\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"19\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\
\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"50\\\", \\\"+\\\", RowBox[{\\\
\"91\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\
\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"31\\\
\", \\\"+\\\", RowBox[{\\\"147\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\
\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"357\\\
\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"29\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"55\\\", \\\"+\\\", RowBox[{\\\"56\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\
\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"65\\\", \\\"+\\\
\", RowBox[{\\\"217\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"567\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"693\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"f\\\", \\\
\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"275\\\", \\\"+\\\", \
RowBox[{\\\"273\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"87\\\", \\\"+\\\", \
RowBox[{\\\"77\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"627\\\", \\\"+\\\", RowBox[{\\\"518\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"462\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"462\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"1\\\", \\\"+\\\", \\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"209\\\", \\\"+\\\", RowBox[{\\\"203\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"44\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\
\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"34\\\", \
\\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"56\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"55\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \
\\\"+\\\", RowBox[{\\\"28\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"378\\\", \
\\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \
\\\"b\\\"}], \\\"-\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"91\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"19\\\", \\\"+\\\
\", RowBox[{\\\"98\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"315\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"462\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"5\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"f\\\"}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"b\
\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"7\\\", \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"23\\\", \\\" \\\", \\\"b\\\"}], \\\"-\\\", RowBox[{\\\"28\
\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"94\\\", \\\"+\\\", \
RowBox[{\\\"133\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"56\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"22\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"34\\\", \\\"+\\\", RowBox[{\\\"161\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"945\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"3\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"1386\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"3\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\
\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \
\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\
\"2\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"49\\\"}], \\\" \\\", \\\"b2\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"693\\\"}], \\\" \\\", \\\"b2\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"f\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"22\\\", \\\"+\\\", RowBox[{\\\"21\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"6\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"231\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\
\")\\\"}]}], \\\"+\\\", RowBox[{\\\"66\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"176\\\", \\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"33\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"8085\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 2, 2, Rational[1, 8085] 
    3^Rational[-1, 
       2] $CellContext`f $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`k2^3 $CellContext`P1 \
$CellContext`P3 (((-231) $CellContext`b ($CellContext`b (-4 + 
             7 $CellContext`b) + 7 $CellContext`b2) - 
         33 ($CellContext`b (-8 + 7 $CellContext`b) + 
          7 $CellContext`b2) $CellContext`f + 
         11 (4 + 7 $CellContext`b) $CellContext`f^2 + 
         35 $CellContext`f^3) $CellContext`k1^3 + ((-231) $CellContext`b \
($CellContext`b (-13 + 7 $CellContext`b) + 7 $CellContext`b2) + 
         33 (2 $CellContext`b (29 + 7 $CellContext`b) - 
           7 $CellContext`b2) $CellContext`f + 
         11 (40 + 119 $CellContext`b) $CellContext`f^2 + 
         378 $CellContext`f^3) $CellContext`k1 $CellContext`k2^2 + \
$CellContext`k2 (((-462) $CellContext`b ($CellContext`b (-9 + 
               7 $CellContext`b) + 7 $CellContext`b2) + 
           33 ($CellContext`b (58 + 7 $CellContext`b) - 
             14 $CellContext`b2) $CellContext`f + 
           44 (10 + 21 $CellContext`b) $CellContext`f^2 + 
           315 $CellContext`f^3) $CellContext`k1^2 + 
         7 (88 $CellContext`b $CellContext`f (3 + 2 $CellContext`f) + 
           66 $CellContext`b^2 (7 + 3 $CellContext`f) + 
           5 $CellContext`f^2 (11 + 9 $CellContext`f)) $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k1 (
         33 (21 $CellContext`b^2 + 
           6 $CellContext`b $CellContext`f + $CellContext`f^2) \
$CellContext`k1^2 + (693 $CellContext`b^2 (5 + 2 $CellContext`f) + 
           22 $CellContext`b $CellContext`f (81 + 
             35 $CellContext`f) + $CellContext`f^2 (451 + 
             252 $CellContext`f)) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + $CellContext`k2 (
         99 (7 $CellContext`b^2 + 
           4 $CellContext`b $CellContext`f + $CellContext`f^2) \
$CellContext`k1^2 + 
         7 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
        Cos[3 $CellContext`\[Theta]12] + 
       33 $CellContext`f^2 $CellContext`k1 $CellContext`k2^2 
        Cos[4 $CellContext`\[Theta]12]) - $CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12]) ((
        7 (66 $CellContext`b $CellContext`f (1 + $CellContext`f) + 
          33 $CellContext`b^2 (7 + 3 $CellContext`f) + $CellContext`f^2 (11 + 
            15 $CellContext`f)) $CellContext`k1^4 + (
          231 $CellContext`b ($CellContext`b (47 + 14 $CellContext`b) + 
            14 $CellContext`b2) + 
          231 ($CellContext`b (24 + 29 $CellContext`b) + 
            2 $CellContext`b2) $CellContext`f + 
          22 (57 + 203 $CellContext`b) $CellContext`f^2 + 
          1092 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (88 $CellContext`b $CellContext`f (3 + 2 $CellContext`f) + 
          66 $CellContext`b^2 (7 + 3 $CellContext`f) + 
          5 $CellContext`f^2 (11 + 9 $CellContext`f)) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2 ((
          231 $CellContext`b ($CellContext`b (19 + 7 $CellContext`b) + 
            7 $CellContext`b2) + 
          33 ($CellContext`b (50 + 91 $CellContext`b) + 
            7 $CellContext`b2) $CellContext`f + 
          11 (31 + 147 $CellContext`b) $CellContext`f^2 + 
          357 $CellContext`f^3) $CellContext`k1^3 + (
          231 $CellContext`b ($CellContext`b (29 + 7 $CellContext`b) + 
            7 $CellContext`b2) + 
          33 (2 $CellContext`b (55 + 56 $CellContext`b) + 
            7 $CellContext`b2) $CellContext`f + 
          11 (65 + 217 $CellContext`b) $CellContext`f^2 + 
          567 $CellContext`f^3) $CellContext`k1 $CellContext`k2^2 + \
$CellContext`k1 ((693 $CellContext`b^2 (3 + $CellContext`f) + 
            66 $CellContext`b $CellContext`f (17 + 
              14 $CellContext`f) + $CellContext`f^2 (275 + 
              273 $CellContext`f)) $CellContext`k1^2 + (
            231 $CellContext`b^2 (13 + 6 $CellContext`f) + 
            22 $CellContext`b $CellContext`f (87 + 
              77 $CellContext`f) + $CellContext`f^2 (627 + 
              518 $CellContext`f)) $CellContext`k2^2) 
         Cos[2 $CellContext`\[Theta]12] + $CellContext`k2 ((
            462 $CellContext`b^2 + 
            462 $CellContext`b $CellContext`f (
              1 + $CellContext`f) + $CellContext`f^2 (209 + 
              203 $CellContext`f)) $CellContext`k1^2 + 
          7 $CellContext`f^2 (11 + 5 $CellContext`f) $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] + $CellContext`f^2 (44 + 
          35 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
         Cos[4 $CellContext`\[Theta]12])) + $CellContext`k1 $CellContext`P2 \
$CellContext`P3 ((231 $CellContext`b (9 $CellContext`b - 7 $CellContext`b2) + 
         33 (34 $CellContext`b + 56 $CellContext`b^2 - 
           7 $CellContext`b2) $CellContext`f + 
         55 (5 + 28 $CellContext`b) $CellContext`f^2 + 
         378 $CellContext`f^3) $CellContext`k1^4 $CellContext`k2 + (
         231 $CellContext`b (4 $CellContext`b - 35 $CellContext`b2) + 
         33 (5 $CellContext`b (4 + 7 $CellContext`b) - 
           91 $CellContext`b2) $CellContext`f + 
         11 (19 + 98 $CellContext`b) $CellContext`f^2 + 
         315 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^3 - 
       462 $CellContext`b2 (7 $CellContext`b + 
        3 $CellContext`f) $CellContext`k2^5 + $CellContext`k1 ((
           7 (66 $CellContext`b $CellContext`f (1 + $CellContext`f) + 
             33 $CellContext`b^2 (7 + 3 $CellContext`f) + $CellContext`f^2 (
               11 + 15 $CellContext`f)) $CellContext`k1^4 + (
             231 $CellContext`b (23 $CellContext`b - 28 $CellContext`b2) + 
             33 ($CellContext`b (94 + 133 $CellContext`b) - 
               56 $CellContext`b2) $CellContext`f + 
             22 (34 + 161 $CellContext`b) $CellContext`f^2 + 
             945 $CellContext`f^3) $CellContext`k1^2 $CellContext`k2^2 - 
           1386 $CellContext`b2 (7 $CellContext`b + 
            3 $CellContext`f) $CellContext`k2^4) 
          Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
           2 (231 $CellContext`b^2 (
               3 (2 + $CellContext`f) $CellContext`k1^2 + (5 + 
                 3 $CellContext`f) $CellContext`k2^2) + 
             33 $CellContext`b ((-49) $CellContext`b2 $CellContext`k2^2 + 
               2 $CellContext`f (9 + 
                 7 $CellContext`f) ($CellContext`k1^2 + $CellContext`k2^2)) + \
$CellContext`f ((-693) $CellContext`b2 $CellContext`k2^2 + $CellContext`f (22 + 
                 21 $CellContext`f) (6 $CellContext`k1^2 + 
                 5 $CellContext`k2^2))) 
            Cos[2 $CellContext`\[Theta]12] + (
             231 $CellContext`b^2 (5 + 3 $CellContext`f) + 
             66 $CellContext`b $CellContext`f (9 + 
               7 $CellContext`f) + $CellContext`f^2 (176 + 
               105 $CellContext`f)) $CellContext`k1 $CellContext`k2 
            Cos[3 $CellContext`\[Theta]12] + 
           33 $CellContext`f^2 $CellContext`k2^2 
            Cos[4 $CellContext`\[Theta]12])))) Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054769661842947`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"14\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 14],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705476966635236*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"549.5277319999998`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 2, 2, 549.5277319999998],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476966642685*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 2, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705476966687263*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054769666952744`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705476966745295*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476966788287*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054769668340607`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SqrtBox[FractionBox[\
\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476966895051*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SqrtBox[FractionBox[\\\"7\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 0, 
   Rational[1, 4] (7/Pi)^Rational[1, 2] ((-3) Cos[$CellContext`w] + 
    5 Cos[$CellContext`w]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705476966996166*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705477165728178*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"199.62468500000023`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 3, 0, 199.62468500000023`],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054771657833023`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705477165789049*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705477165793665*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705477165799469*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477165821844*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"21\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 1, 
   Rational[-1, 4] (Rational[21, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477165829237*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477165834717*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"21\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 1, 
   Rational[-1, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (21/Pi)^Rational[1, 2] (-1 + 
    5 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477165839102*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.705477596690208*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"430.3708379999998`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 3, 1, 430.3708379999998],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477596695627*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705477596699707*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705477596704154*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705477596708212*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477596711919*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"105\\\", \\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 2, 
   Rational[-1, 4] (105/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-1 + Cos[$CellContext`w]^2) 
   Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054775967162848`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054775967382317`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"105\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 2, 
   Rational[1, 4] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[105, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477596742087*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.7054778747559032`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"276.0087840000001`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 3, 2, 276.0087840000001],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477874759815*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705477874763942*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.70547787476845*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"3\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054778747733088`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477874777021*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\
\"}]], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 3, 3, 
   Rational[-1, 4] (Rational[35, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054778747976637`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 3, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054778748029137`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"3\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\
\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 3, 3, 
   Rational[-1, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.705477874806734*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"No non-vanishing components for this multipole!\"\>",
   
   StringForm["No non-vanishing components for this multipole!"],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.70547812146506*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"246.14715999999999`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 3, 3, 246.14715999999999`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478121475123*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 3, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.70547812148114*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705478121485499*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054781215074663`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054781215118113`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 0, 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478121517351*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}]\\)] = \\!\\(\
\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\
\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478121522044*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"0\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"-\\\", RowBox[{\\\"30\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"4\\\"]}]}], \\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"\
\[Pi]\\\"]}]]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 0, 
   Rational[3, 16] 
   Pi^Rational[-1, 2] (3 - 30 Cos[$CellContext`w]^2 + 
    35 Cos[$CellContext`w]^4)],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478121526678*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"0\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2032\\\", \\\"+\\\", \
RowBox[{\\\"2023\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"9616\\\", \\\"+\
\\\", RowBox[{\\\"28413\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"128898\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", \\\"k2\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"249249\\\
\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"16016\\\", \\\" \\\", \\\"b2\\\"}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"8371\\\", \\\"+\\\", RowBox[{\\\"12019\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"10842\\\", \\\"+\\\", \
RowBox[{\\\"12397\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"56\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2717\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"33\\\", \\\"+\\\", RowBox[{\\\"46\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1118\\\", \\\"+\\\", RowBox[{\\\"1215\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"723\\\", \\\" \\\", \\\"b\\\"}], \\\"+\
\\\", RowBox[{\\\"750\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"80\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"24517\\\", \\\"+\\\", RowBox[{\\\"75719\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"340767\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"99\\\", \\\"+\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"483\\\", \
\\\"+\\\", RowBox[{\\\"1583\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7245\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"104\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"7777\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"688\\\", \\\"+\\\", RowBox[{\\\"987\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"154\\\", \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"576\\\
\", \\\"+\\\", RowBox[{\\\"623\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"572\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1401\\\", \\\"+\\\", RowBox[{\\\"1414\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"168\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"27108\\\", \\\"+\\\", RowBox[{\\\"85631\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"376677\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"112\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\
\"465\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"5345\\\", \\\"+\\\", RowBox[{\\\"5138\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"672\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"27553\\\", \\\"+\\\", RowBox[{\\\"81067\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"381339\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"151\\\", \\\"+\\\", RowBox[{\\\"160\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"759\\\", \\\"+\\\", \
RowBox[{\\\"2419\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\
\\\"}], \\\"+\\\", RowBox[{\\\"10665\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"592\\\", \\\"+\\\", RowBox[{\\\"525\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3440\\\", \\\"+\\\", RowBox[{\\\"8799\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"53046\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"982\\\", \\\"+\\\", RowBox[{\\\"805\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2715\\\", \\\"+\\\", \
RowBox[{\\\"6587\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\
\\\"}], \\\"+\\\", RowBox[{\\\"70371\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"661\\\", \\\"+\\\", RowBox[{\\\"490\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"579\\\", \\\"+\\\", RowBox[{\\\"1345\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"66087\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\
\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"169\\\", \\\"+\\\", RowBox[{\\\"115\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \\\"+\
\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"676\\\", \\\"+\\\", RowBox[{\\\"805\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"k1\\\", \\\" \\\", \
\\\"P2\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2288\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"9\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"6848\\\", \\\"+\\\", RowBox[{\\\"18781\\\", \\\
\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"91287\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"], \\\" \\\", \
\\\"k2\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"32032\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"73073\\\", \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"30\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{\\\"715\\\", \\\"+\\\", RowBox[{\\\"602\\\", \\\" \\\", \\\"f\\\
\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"52\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"935\\\", \\\"+\\\", RowBox[{\\\"938\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"18018\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"5\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"56\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2717\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"33\\\", \\\"+\\\", \
RowBox[{\\\"46\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1118\\\", \
\\\"+\\\", RowBox[{\\\"1215\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2325\\\", \\\"+\\\", RowBox[{\\\"1792\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"896\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"11253\\\", \\\"+\\\", RowBox[{\\\"31367\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"152145\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"86086\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"8\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"2\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"61\\\
\", \\\"+\\\", RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2536\
\\\", \\\"+\\\", RowBox[{\\\"8225\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \
\\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"37611\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"261\\\", \\\"+\\\", RowBox[{\\\"224\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"392392\\\", \\\" \\\", \\\"b2\\\"}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"6303\\\", \\\"+\
\\\", RowBox[{\\\"20111\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"97965\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"40040\\\", \\\" \\\", \\\"b2\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"112\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\
\"465\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"560560\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"256256\\\", \\\
\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4125\\\", \\\"+\\\", \
RowBox[{\\\"6973\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"62543\\\", \\\"+\\\", RowBox[{\\\"74655\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\
\", RowBox[{\\\"270270\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11440\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"39\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1056\\\", \\\"+\
\\\", RowBox[{\\\"2933\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"40509\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"8\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{\\\"33\\\", \\\"+\\\", RowBox[{\\\"70\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"805\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"813\\\", \\\"+\\\", RowBox[{\\\"2870\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"25200\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"35035\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \
\\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"80080\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"483\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"91\\\", \\\"+\\\", RowBox[{\\\"75\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8679\\\", \
\\\"+\\\", RowBox[{\\\"9415\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"70070\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"455\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"507\\\", \\\"+\\\", \
RowBox[{\\\"245\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
\\\"P1\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7007\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"403\\\", \\\"+\\\", RowBox[{\\\"567\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"275\\\", \\\"+\\\", \
RowBox[{\\\"602\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1250\\\", \\\"+\\\", \
RowBox[{\\\"1393\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"78\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1003\\\", \\\"+\
\\\", RowBox[{\\\"3381\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"91287\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"32032\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"4\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"256256\\\"}], \\\" \
\\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\
\", RowBox[{\\\"8\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"310\\\", \\\"+\\\", \
RowBox[{\\\"399\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"182\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"793\\\", \
\\\"+\\\", RowBox[{\\\"2772\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"25515\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"99\\\", \\\"+\\\", RowBox[{\\\"112\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"483\\\", \\\"+\\\", RowBox[{\\\"1583\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"7245\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"k1\\\"}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"5\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"77\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"107\\\", \\\"+\\\", RowBox[{\\\"329\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"3045\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3839\\\", \\\"+\\\", RowBox[{\\\"4648\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"672\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"6581\\\", \\\"+\\\", RowBox[{\\\"21840\\\", \\\
\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"300888\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"34\\\", \\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"6006\\\", \\\" \\\", \
\\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"104\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"101\\\", \\\"+\\\", RowBox[{\\\"252\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"9765\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"151\\\", \
\\\"+\\\", RowBox[{\\\"160\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"759\\\", \\\"+\\\", RowBox[{\\\"2419\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"10665\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"208\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"33\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"17\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"18\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"221\\\", \\\"+\\\", RowBox[{\\\"413\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"4501\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1248\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"44\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\
\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"35\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"169\\\", \\\"+\\\", RowBox[{\\\"115\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"195\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"39\
\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"5045040\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\
\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 0, 
    Rational[1, 
      5045040] $CellContext`f^2 $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       2 (143 ($CellContext`b (2032 + 2023 $CellContext`b) + 
           112 $CellContext`b2) + 
         13 (9616 + 28413 $CellContext`b) $CellContext`f + 
         128898 $CellContext`f^2) $CellContext`k1^3 $CellContext`k2 + 
       2 (249249 $CellContext`b^2 + 16016 $CellContext`b2 + 
         26 $CellContext`b (8371 + 12019 $CellContext`f) + 
         9 $CellContext`f (10842 + 
           12397 $CellContext`f)) $CellContext`k1 $CellContext`k2^3 + 
       2 (56 (2717 $CellContext`b^2 + 
           78 $CellContext`b (33 + 46 $CellContext`f) + $CellContext`f (1118 + 
             1215 $CellContext`f)) $CellContext`k1^4 + (
           1001 (723 $CellContext`b + 750 $CellContext`b^2 + 
             80 $CellContext`b2) + 
           13 (24517 + 75719 $CellContext`b) $CellContext`f + 
           340767 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         7 (143 $CellContext`b (99 + 112 $CellContext`b) + 
           13 (483 + 1583 $CellContext`b) $CellContext`f + 
           7245 $CellContext`f^2) $CellContext`k2^4) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
         104 (7777 $CellContext`b^2 + 
           11 $CellContext`b (688 + 987 $CellContext`f) + 
           6 (154 $CellContext`b2 + $CellContext`f (576 + 
               623 $CellContext`f))) $CellContext`k1^2 + (
           572 ($CellContext`b (1401 + 1414 $CellContext`b) + 
             168 $CellContext`b2) + 
           13 (27108 + 85631 $CellContext`b) $CellContext`f + 
           376677 $CellContext`f^2) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + (
         112 (143 $CellContext`b (6 + 5 $CellContext`b) + 
           26 (17 + 42 $CellContext`b) $CellContext`f + 
           465 $CellContext`f^2) $CellContext`k1^4 + (
           143 ($CellContext`b (5345 + 5138 $CellContext`b) + 
             672 $CellContext`b2) + 
           13 (27553 + 81067 $CellContext`b) $CellContext`f + 
           381339 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         7 (143 $CellContext`b (151 + 160 $CellContext`b) + 
           13 (759 + 2419 $CellContext`b) $CellContext`f + 
           10665 $CellContext`f^2) $CellContext`k2^4) 
        Cos[3 $CellContext`\[Theta]12] + 
       2 $CellContext`k1 $CellContext`k2 ((
           143 $CellContext`b (592 + 525 $CellContext`b) + 
           13 (3440 + 8799 $CellContext`b) $CellContext`f + 
           53046 $CellContext`f^2) $CellContext`k1^2 + (
           143 $CellContext`b (982 + 805 $CellContext`b) + 
           26 (2715 + 6587 $CellContext`b) $CellContext`f + 
           70371 $CellContext`f^2) $CellContext`k2^2) 
        Cos[4 $CellContext`\[Theta]12] + $CellContext`k2^2 ((
           143 $CellContext`b (661 + 490 $CellContext`b) + 
           91 (579 + 1345 $CellContext`b) $CellContext`f + 
           66087 $CellContext`f^2) $CellContext`k1^2 + 
         35 (91 $CellContext`b (11 + 5 $CellContext`f) + 
           3 $CellContext`f (169 + 115 $CellContext`f)) $CellContext`k2^2) 
        Cos[5 $CellContext`\[Theta]12] + 
       5 (91 $CellContext`b (44 + 35 $CellContext`f) + 
         3 $CellContext`f (676 + 
           805 $CellContext`f)) $CellContext`k1 $CellContext`k2^3 
        Cos[6 $CellContext`\[Theta]12]) - $CellContext`k1 $CellContext`P2 \
$CellContext`P3 (
      2 (2288 (9 $CellContext`b (10 + 7 $CellContext`b) - 7 $CellContext`b2) + 
        13 (6848 + 18781 $CellContext`b) $CellContext`f + 
        91287 $CellContext`f^2) $CellContext`k1^4 $CellContext`k2 + 
      2 (32032 $CellContext`b^2 - 73073 $CellContext`b2 + 
        30 $CellContext`f (715 + 602 $CellContext`f) + 
        52 $CellContext`b (935 + 
          938 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^3 - 
      18018 $CellContext`b2 $CellContext`k2^5 + 
      2 $CellContext`k1 (
        56 (2717 $CellContext`b^2 + 
          78 $CellContext`b (33 + 46 $CellContext`f) + $CellContext`f (1118 + 
            1215 $CellContext`f)) $CellContext`k1^4 + (
          143 ($CellContext`b (2325 + 1792 $CellContext`b) - 
            896 $CellContext`b2) + 
          13 (11253 + 31367 $CellContext`b) $CellContext`f + 
          152145 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
        86086 $CellContext`b2 $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2 (
        8 (572 (2 $CellContext`b (61 + 77 $CellContext`b) - 
            21 $CellContext`b2) + 
          13 (2536 + 8225 $CellContext`b) $CellContext`f + 
          37611 $CellContext`f^2) $CellContext`k1^4 + (
          715 $CellContext`b (261 + 224 $CellContext`b) - 
          392392 $CellContext`b2 + 
          13 (6303 + 20111 $CellContext`b) $CellContext`f + 
          97965 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
        40040 $CellContext`b2 $CellContext`k2^4) 
       Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 (
        112 (143 $CellContext`b (6 + 5 $CellContext`b) + 
          26 (17 + 42 $CellContext`b) $CellContext`f + 
          465 $CellContext`f^2) $CellContext`k1^4 + (560560 $CellContext`b^2 - 
          256256 $CellContext`b2 + 
          91 $CellContext`b (4125 + 6973 $CellContext`f) + 
          3 $CellContext`f (62543 + 
            74655 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^2 - 
        270270 $CellContext`b2 $CellContext`k2^4) 
       Cos[3 $CellContext`\[Theta]12] + 
      2 $CellContext`k2 ((11440 $CellContext`b (8 + 7 $CellContext`b) + 
          39 (1056 + 2933 $CellContext`b) $CellContext`f + 
          40509 $CellContext`f^2) $CellContext`k1^4 + (
          143 (8 $CellContext`b (33 + 70 $CellContext`b) - 
            805 $CellContext`b2) + 
          26 (813 + 2870 $CellContext`b) $CellContext`f + 
          25200 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
        35035 $CellContext`b2 $CellContext`k2^4) 
       Cos[4 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2^2 ((
          80080 $CellContext`b^2 + 
          483 $CellContext`f (91 + 75 $CellContext`f) + 
          13 $CellContext`b (8679 + 9415 $CellContext`f)) $CellContext`k1^2 - 
        70070 $CellContext`b2 $CellContext`k2^2) 
       Cos[5 $CellContext`\[Theta]12] + 
      5 (455 $CellContext`b (11 + 7 $CellContext`f) + 
        3 $CellContext`f (507 + 
          245 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^3 
       Cos[6 $CellContext`\[Theta]12]) - $CellContext`k2 $CellContext`P1 \
$CellContext`P3 (
      32 (7007 $CellContext`b^2 + 5 $CellContext`f (403 + 567 $CellContext`f) + 
        13 $CellContext`b (275 + 
          602 $CellContext`f)) $CellContext`k1^3 $CellContext`k2^2 + 
      2 (143 $CellContext`b (1250 + 1393 $CellContext`b) + 
        78 (1003 + 3381 $CellContext`b) $CellContext`f + 
        91287 $CellContext`f^2) $CellContext`k1 $CellContext`k2^4 - 
      32032 $CellContext`b2 $CellContext`k1 (4 $CellContext`k1^4 + 
       13 $CellContext`k1^2 $CellContext`k2^2 + $CellContext`k2^4) + 
      2 $CellContext`k2 ((-256256) $CellContext`b2 $CellContext`k1^4 + 
        8 (143 ($CellContext`b (310 + 399 $CellContext`b) - 
            182 $CellContext`b2) + 
          26 (793 + 2772 $CellContext`b) $CellContext`f + 
          25515 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (143 $CellContext`b (99 + 112 $CellContext`b) + 
          13 (483 + 1583 $CellContext`b) $CellContext`f + 
          7245 $CellContext`f^2) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] - $CellContext`k2^2 (-$CellContext`k1 (
         32 (143 (5 $CellContext`b (10 + 7 $CellContext`b) - 
             77 $CellContext`b2) + 
           26 (107 + 329 $CellContext`b) $CellContext`f + 
           3045 $CellContext`f^2) $CellContext`k1^2 + (
           143 ($CellContext`b (3839 + 4648 $CellContext`b) - 
             672 $CellContext`b2) + 
           39 (6581 + 21840 $CellContext`b) $CellContext`f + 
           300888 $CellContext`f^2) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] - $CellContext`k2 (
        16 (715 $CellContext`b (34 + 21 $CellContext`b) - 
          6006 $CellContext`b2 + 
          104 (101 + 252 $CellContext`b) $CellContext`f + 
          9765 $CellContext`f^2) $CellContext`k1^2 + 
        7 (143 $CellContext`b (151 + 160 $CellContext`b) + 
          13 (759 + 2419 $CellContext`b) $CellContext`f + 
          10665 $CellContext`f^2) $CellContext`k2^2) 
       Cos[3 $CellContext`\[Theta]12] - 
       6 $CellContext`k1 (
        208 (33 $CellContext`b + 17 $CellContext`f) $CellContext`k1^2 + 
        3 (715 $CellContext`b (18 + 7 $CellContext`b) + 
          26 (221 + 413 $CellContext`b) $CellContext`f + 
          4501 $CellContext`f^2) $CellContext`k2^2) 
       Cos[4 $CellContext`\[Theta]12] - $CellContext`k2 (
        1248 (44 $CellContext`b + 21 $CellContext`f) $CellContext`k1^2 + 
        35 (91 $CellContext`b (11 + 5 $CellContext`f) + 
          3 $CellContext`f (169 + 115 $CellContext`f)) $CellContext`k2^2) 
       Cos[5 $CellContext`\[Theta]12] - 
       195 (77 $CellContext`b + 
        39 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
       Cos[6 $CellContext`\[Theta]12])))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705478642515031*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"523.8733710000001`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 4, 0, 523.8733710000001],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478642551717*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"0\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 0],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705478642558689*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054786425653048`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705478642570579*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Cos[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.70547864257626*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SqrtBox[RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Phi]\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 1, 
   Rational[-3, 4] (Rational[5, 2]/Pi)^
    Rational[1, 2] (1 - Cos[$CellContext`w]^2)^
    Rational[1, 2] ((-3) Cos[$CellContext`w] + 7 Cos[$CellContext`w]^3) 
   Sin[$CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478642584547*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 1, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478642592434*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"1\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 1, 
   Rational[-3, 8] 
   E^(Complex[0, 1] $CellContext`\[Phi]) (5/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (-3 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705478642599635*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"1\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", \\\"P2\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3575\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"88\\\", \\\"+\\\", \
RowBox[{\\\"163\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"208\\\", \\\"+\\\", RowBox[{\\\"267\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"103\\\", \\\"+\\\", \
RowBox[{\\\"70\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"126\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"1183\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \
\\\"+\\\", RowBox[{\\\"17\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"7455\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2002\\\", \\\" \\\", \\\"b2\\\", \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"67\\\", \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"16016\\\", \\\" \
\\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"1741\\\", \\\"+\\\", RowBox[{\\\"6286\\\", \\\" \\\", \\\"b\\\
\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"29085\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"34034\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2145\\\", \\\" \\\", SuperscriptBox[\\\
\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"88\\\", \\\"+\\\", \
RowBox[{\\\"117\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"208\\\", \\\"+\\\", RowBox[{\\\"237\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"43\\\", \
\\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"105\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"277\\\", \\\"+\\\", RowBox[{\\\"1064\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"4725\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"14014\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\
\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"113\\\", \
\\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"499\\\", \\\"+\\\", RowBox[{\\\"1554\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"6195\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"14014\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"455\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"481\\\", \\\"+\\\", \
RowBox[{\\\"245\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\
\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"5005\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"286\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8\\\", \\\"+\\\", \
RowBox[{\\\"19\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"208\\\", \\\"+\\\", RowBox[{\\\"297\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"794\\\", \\\"+\\\", \
RowBox[{\\\"875\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1847\\\", \\\"+\
\\\", RowBox[{\\\"5992\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"47565\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"43\\\", \\\"+\\\", RowBox[{\\\"149\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"675\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"4543\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"616\\\", \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1661\\\", \\\"+\\\", RowBox[{\\\"1785\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3861\\\", \\\"+\\\", RowBox[{\\\"5768\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2002\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"55\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"60\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"3590\\\", \\\"+\\\", RowBox[{\\\"12061\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"49770\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2145\\\", \\\" \\\", SuperscriptBox[\\\
\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"88\\\", \\\"+\\\", \
RowBox[{\\\"117\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"208\\\", \\\"+\\\", RowBox[{\\\"237\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"871\\\", \\\"+\\\", \
RowBox[{\\\"889\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"91\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"611\\\", \
\\\"+\\\", RowBox[{\\\"1881\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"58275\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"5\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"41\\\", \\\"+\\\", RowBox[{\\\"143\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"1800\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"29029\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"247\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"121\\\", \
\\\"+\\\", RowBox[{\\\"168\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"14807\
\\\", \\\"+\\\", RowBox[{\\\"17955\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"51\\\", \\\"+\\\", RowBox[{\\\"44\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"1903\\\", \\\"+\\\", RowBox[{\\\"4802\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"1890\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"125\\\", \\\"+\\\", \
RowBox[{\\\"98\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"727\\\", \
\\\"+\\\", RowBox[{\\\"1799\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"11970\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"481\\\", \\\"+\\\", RowBox[{\\\"330\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"962\\\", \\\"+\\\", RowBox[{\\\"1155\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \
\\\", SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \\\" \\\", RowBox[{\\\"Sin\\\", \
\\\"[\\\", RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\
\", \\\"32032\\\"}], \\\" \\\", \\\"b2\\\", \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1573\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"20\\\", \\\"+\\\", \
RowBox[{\\\"49\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"48048\\\", \\\" \\\", \\\"b2\\\"}], \\\"+\\\", \
RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"778\\\", \
\\\"+\\\", RowBox[{\\\"3143\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"31185\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"9\\\", \\\"+\\\", RowBox[{\\\"11\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"43\\\", \\\"+\\\", RowBox[{\\\"149\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"675\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"8\\\", \\\"+\\\", RowBox[{\
\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"21\
\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"260\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\
\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"735\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"69\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"96\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"16\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2521\\\", \\\"+\\\", RowBox[{\\\"9212\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"41580\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"409\\\", \\\"+\\\", \
RowBox[{\\\"231\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"91\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"269\\\", \
\\\"+\\\", RowBox[{\\\"714\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"24885\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"39\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"41\\\", \\\"+\\\
\", RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\
\"f\\\"}], \\\"+\\\", RowBox[{\\\"1800\\\", \\\" \\\", SuperscriptBox[\\\"f\\\
\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"624\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\
\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"16016\\\", \\\" \
\\\", SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"91\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"451\\\", \
\\\"+\\\", RowBox[{\\\"382\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"17849\
\\\", \\\"+\\\", RowBox[{\\\"14490\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"39\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"253\\\", \\\" \\\", \\\"b\\\
\"}], \\\"+\\\", RowBox[{\\\"117\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \
\\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\
\\\", RowBox[{\\\"5\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"481\\\", \\\"+\\\
\", RowBox[{\\\"330\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"77\\\", \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"37\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\
\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"6\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"252252\\\", \\\" \\\", SqrtBox[\\\
\"10\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 1, Rational[1, 252252] 
    10^Rational[-1, 
       2] $CellContext`f^2 $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12])^(-2) (
     2 $CellContext`k1 $CellContext`P2 $CellContext`P3 ($CellContext`k1 + 
       2 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       7 (3575 $CellContext`b^2 + 26 $CellContext`b (88 + 163 $CellContext`f) + 
         5 $CellContext`f (208 + 267 $CellContext`f)) $CellContext`k1^4 + (
         143 ($CellContext`b (103 + 70 $CellContext`b) - 126 $CellContext`b2) + 
         1183 (5 + 17 $CellContext`b) $CellContext`f + 
         7455 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
       2002 $CellContext`b2 $CellContext`k2^4 + $CellContext`k1 \
$CellContext`k2 ((715 $CellContext`b (67 + 91 $CellContext`b) - 
           16016 $CellContext`b2 + 
           13 (1741 + 6286 $CellContext`b) $CellContext`f + 
           29085 $CellContext`f^2) $CellContext`k1^2 - 
         34034 $CellContext`b2 $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + (
         7 (2145 $CellContext`b^2 + 
           26 $CellContext`b (88 + 117 $CellContext`f) + 
           5 $CellContext`f (208 + 237 $CellContext`f)) $CellContext`k1^4 + 
         2 (143 ($CellContext`b (43 + 105 $CellContext`b) - 
             105 $CellContext`b2) + 
           13 (277 + 1064 $CellContext`b) $CellContext`f + 
           4725 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
         14014 $CellContext`b2 $CellContext`k2^4) 
        Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (((
             143 $CellContext`b (113 + 105 $CellContext`b) + 
             13 (499 + 1554 $CellContext`b) $CellContext`f + 
             6195 $CellContext`f^2) $CellContext`k1^2 - 
           14014 $CellContext`b2 $CellContext`k2^2) 
          Cos[3 $CellContext`\[Theta]12] + (
           455 $CellContext`b (11 + 7 $CellContext`f) + 
           3 $CellContext`f (481 + 
             245 $CellContext`f)) $CellContext`k1 $CellContext`k2 
          Cos[4 $CellContext`\[Theta]12])) 
      Sin[$CellContext`\[Theta]12] - $CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12]) ((
        7 (5005 $CellContext`b^2 + 286 $CellContext`b (8 + 19 $CellContext`f) + 
          5 $CellContext`f (208 + 297 $CellContext`f)) $CellContext`k1^4 + (
          143 ($CellContext`b (794 + 875 $CellContext`b) + 
            112 $CellContext`b2) + 
          26 (1847 + 5992 $CellContext`b) $CellContext`f + 
          47565 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
        14 (143 $CellContext`b (9 + 11 $CellContext`b) + 
          13 (43 + 149 $CellContext`b) $CellContext`f + 
          675 $CellContext`f^2) $CellContext`k2^4) 
       Sin[$CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (
        26 (4543 $CellContext`b^2 + 
          616 $CellContext`b2 + $CellContext`f (1661 + 
            1785 $CellContext`f) + $CellContext`b (3861 + 
            5768 $CellContext`f)) $CellContext`k1^2 + (
          2002 (55 $CellContext`b + 60 $CellContext`b^2 + 8 $CellContext`b2) + 
          13 (3590 + 12061 $CellContext`b) $CellContext`f + 
          49770 $CellContext`f^2) $CellContext`k2^2) 
       Sin[2 $CellContext`\[Theta]12] + (
        7 (2145 $CellContext`b^2 + 
          26 $CellContext`b (88 + 117 $CellContext`f) + 
          5 $CellContext`f (208 + 237 $CellContext`f)) $CellContext`k1^4 + (
          143 ($CellContext`b (871 + 889 $CellContext`b) + 
            112 $CellContext`b2) + 
          91 (611 + 1881 $CellContext`b) $CellContext`f + 
          58275 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (715 $CellContext`b (5 + 6 $CellContext`b) + 
          39 (41 + 143 $CellContext`b) $CellContext`f + 
          1800 $CellContext`f^2) $CellContext`k2^4) 
       Sin[3 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 ((
          29029 $CellContext`b^2 + 
          247 $CellContext`b (121 + 168 $CellContext`f) + $CellContext`f (
            14807 + 17955 $CellContext`f)) $CellContext`k1^2 + 
        13 (77 $CellContext`b (51 + 44 $CellContext`b) + (1903 + 
            4802 $CellContext`b) $CellContext`f + 
          1890 $CellContext`f^2) $CellContext`k2^2) 
       Sin[4 $CellContext`\[Theta]12] + $CellContext`k2^2 ((
          143 $CellContext`b (125 + 98 $CellContext`b) + 
          13 (727 + 1799 $CellContext`b) $CellContext`f + 
          11970 $CellContext`f^2) $CellContext`k1^2 + 
        7 (91 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (481 + 
            330 $CellContext`f)) $CellContext`k2^2) 
       Sin[5 $CellContext`\[Theta]12] + (
        91 $CellContext`b (44 + 35 $CellContext`f) + 
        2 $CellContext`f (962 + 
          1155 $CellContext`f)) $CellContext`k1 $CellContext`k2^3 
       Sin[6 $CellContext`\[Theta]12]) + $CellContext`k2^2 $CellContext`P1 \
$CellContext`P3 (((-32032) $CellContext`b2 $CellContext`k1^4 + (
           1573 $CellContext`b (20 + 49 $CellContext`b) - 
           48048 $CellContext`b2 + 
           26 (778 + 3143 $CellContext`b) $CellContext`f + 
           31185 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
         14 (143 $CellContext`b (9 + 11 $CellContext`b) + 
           13 (43 + 149 $CellContext`b) $CellContext`f + 
           675 $CellContext`f^2) $CellContext`k2^4) 
        Sin[$CellContext`\[Theta]12] + $CellContext`k2 ($CellContext`k1 (
           16 (143 ($CellContext`b (8 + 7 $CellContext`b) - 
               21 $CellContext`b2) + 
             260 (2 + 7 $CellContext`b) $CellContext`f + 
             735 $CellContext`f^2) $CellContext`k1^2 + (
             1001 (69 $CellContext`b + 96 $CellContext`b^2 - 
               16 $CellContext`b2) + 
             13 (2521 + 9212 $CellContext`b) $CellContext`f + 
             41580 $CellContext`f^2) $CellContext`k2^2) 
          Sin[2 $CellContext`\[Theta]12] + $CellContext`k2 ((
             143 ($CellContext`b (409 + 231 $CellContext`b) - 
               112 $CellContext`b2) + 
             91 (269 + 714 $CellContext`b) $CellContext`f + 
             24885 $CellContext`f^2) $CellContext`k1^2 + 
           7 (715 $CellContext`b (5 + 6 $CellContext`b) + 
             39 (41 + 143 $CellContext`b) $CellContext`f + 
             1800 $CellContext`f^2) $CellContext`k2^2) 
          Sin[3 $CellContext`\[Theta]12] + $CellContext`k1 (
           624 (11 $CellContext`b + 5 $CellContext`f) $CellContext`k1^2 + (
             16016 $CellContext`b^2 + 
             91 $CellContext`b (451 + 382 $CellContext`f) + $CellContext`f (
               17849 + 14490 $CellContext`f)) $CellContext`k2^2) 
          Sin[4 $CellContext`\[Theta]12] + $CellContext`k2 (
           39 (253 $CellContext`b + 117 $CellContext`f) $CellContext`k1^2 + 
           7 (91 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (481 + 
               330 $CellContext`f)) $CellContext`k2^2) 
          Sin[5 $CellContext`\[Theta]12] + 
         39 (77 $CellContext`b + 
           37 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
          Sin[6 $CellContext`\[Theta]12])))],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705479269356428*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"15\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 15],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054792693755608`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"629.910468`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 4, 1, 629.910468],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054792693793097`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"1\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 1],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705479269383554*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.7054792693873167`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705479269391224*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Cos[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479269394946*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"8\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"5\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\
\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sin\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 2, 
   Rational[-3, 8] (5/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2) (-1 + 
    7 Cos[$CellContext`w]^2) Sin[2 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479269400831*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 2, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479269405032*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"2\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"8\\\"], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"5\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", SuperscriptBox[RowBox[{\
\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 2, 
   Rational[3, 8] 
   E^(Complex[0, 2] $CellContext`\[Phi]) (Rational[5, 2]/Pi)^
    Rational[1, 2] (-1 + 7 Cos[$CellContext`w]^2) Sin[$CellContext`w]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479269408905*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"2\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{SuperscriptBox[\\\"k2\\\", \\\"3\\\"], \
\\\" \\\", \\\"P1\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"143\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"8\\\"}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\
\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"315\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"197\\\", \\\"+\\\", RowBox[{\\\"154\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"28\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"65\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"185\\\", \\\"+\\\", RowBox[{\\\"532\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"12726\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"58\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"312\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"10\\\", \
\\\"+\\\", RowBox[{\\\"21\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"2835\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \\\"+\\\", RowBox[{\\\"24\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"113\\\", \\\"+\\\", RowBox[{\\\"349\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"1515\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"156\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"715\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"23\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"499\\\", \
\\\"+\\\", RowBox[{\\\"938\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"4977\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"312\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"22\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"9\\\", \\\" \\\", \\\
\"f\\\"}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"403\\\", \\\"+\\\", RowBox[{\\\"285\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"77\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"31\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\
\\\"k2\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\
\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
\\\"-\\\", RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"28\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"135\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"1001\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"89\\\", \\\"+\\\", RowBox[{\\\"102\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"8\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2687\\\", \\\"+\\\", RowBox[{\\\"9205\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"37989\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"25\\\", \\\"+\\\", RowBox[{\\\"24\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"113\\\", \\\"+\\\", RowBox[{\\\"349\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"1515\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"100\\\", \\\"+\\\", \
RowBox[{\\\"133\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"39\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"124\\\", \
\\\"+\\\", RowBox[{\\\"539\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"6132\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"286\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"164\\\", \\\"+\\\", RowBox[{\\\"175\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1448\\\", \\\"+\\\", RowBox[{\\\"4669\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"19089\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\
\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"68\\\", \
\\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"195\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"20\\\", \
\\\"+\\\", RowBox[{\\\"77\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5208\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"158\\\", \\\"+\\\", RowBox[{\\\"133\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"242\\\", \\\"+\\\", RowBox[{\\\"665\
\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"9618\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"14014\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"165\\\", \\\"+\\\", RowBox[{\\\"221\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"6565\\\", \\\"+\\\", RowBox[{\\\"8631\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"403\\\", \\\"+\\\", RowBox[{\\\"285\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"91\\\
\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \
\\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1612\\\", \
\\\"+\\\", RowBox[{\\\"1995\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \
\\\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \
\\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"k1\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"28\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"135\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"327\\\", \\\"+\\\", RowBox[{\\\"532\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"224\\\", \\\" \\\", \
\\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1583\\\", \\\"+\\\", RowBox[{\\\"7189\\\", \
\\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"31815\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"58058\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"286\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\
\"34\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", RowBox[{\\\"56\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\
\", \\\"b2\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"100\\\", \\\"+\\\", RowBox[{\\\"511\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"6363\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"87\\\", \\\"+\\\", RowBox[{\\\"140\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"266\\\", \\\" \\\", \\\"b2\\\"}]}], \
\\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"421\\\", \\\"+\\\", RowBox[{\\\"2009\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", \
RowBox[{\\\"9135\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"10010\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"572\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"6\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
\\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"96\\\", \\\"+\\\", RowBox[{\\\"385\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"1659\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"429\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"17\\\", \\\"+\\\", RowBox[{\\\"28\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13741\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \
\\\"+\\\", RowBox[{\\\"4515\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\
\"]}], \\\"+\\\", RowBox[{\\\"247\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"77\\\"}], \\\" \\\", \\\"b2\\\"}], \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"7007\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k1\\\", \
\\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\
\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\
\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"121\\\", \
\\\"+\\\", RowBox[{\\\"84\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\
\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"433\\\", \
\\\"+\\\", RowBox[{\\\"1547\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"5985\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"14014\\\", \\\
\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"455\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"403\\\", \\\"+\\\", \
RowBox[{\\\"245\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"126126\\\", \\\" \\\", \
SqrtBox[\\\"5\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 2, Rational[1, 126126] 
    5^Rational[-1, 
       2] $CellContext`f^2 $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`k2^3 $CellContext`P1 \
$CellContext`P3 (
       4 ((-143) ($CellContext`b (-8 + 7 $CellContext`b) + 7 $CellContext`b2) + 
         78 (4 + 7 $CellContext`b) $CellContext`f + 
         315 $CellContext`f^2) $CellContext`k1^3 + (
         143 ($CellContext`b (197 + 154 $CellContext`b) - 28 $CellContext`b2) + 
         65 (185 + 532 $CellContext`b) $CellContext`f + 
         12726 $CellContext`f^2) $CellContext`k1 $CellContext`k2^2 + \
$CellContext`k2 (
         4 (143 ($CellContext`b (58 + 7 $CellContext`b) - 14 $CellContext`b2) + 
           312 (10 + 21 $CellContext`b) $CellContext`f + 
           2835 $CellContext`f^2) $CellContext`k1^2 + 
         7 (143 $CellContext`b (25 + 24 $CellContext`b) + 
           13 (113 + 349 $CellContext`b) $CellContext`f + 
           1515 $CellContext`f^2) $CellContext`k2^2) 
        Cos[$CellContext`\[Theta]12] + 
       2 $CellContext`k1 (
         156 (11 $CellContext`b + 3 $CellContext`f) $CellContext`k1^2 + (
           715 $CellContext`b (23 + 7 $CellContext`b) + 
           13 (499 + 938 $CellContext`b) $CellContext`f + 
           4977 $CellContext`f^2) $CellContext`k2^2) 
        Cos[2 $CellContext`\[Theta]12] + $CellContext`k2 (
         312 (22 $CellContext`b + 9 $CellContext`f) $CellContext`k1^2 + 
         7 (91 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (403 + 
             285 $CellContext`f)) $CellContext`k2^2) 
        Cos[3 $CellContext`\[Theta]12] + 
       39 (77 $CellContext`b + 
         31 $CellContext`f) $CellContext`k1 $CellContext`k2^2 
        Cos[4 $CellContext`\[Theta]12]) - $CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12]) ((
        28 (143 $CellContext`b (2 + 3 $CellContext`b) + 
          78 (1 + 6 $CellContext`b) $CellContext`f + 
          135 $CellContext`f^2) $CellContext`k1^4 + (
          1001 ($CellContext`b (89 + 102 $CellContext`b) + 8 $CellContext`b2) + 
          13 (2687 + 9205 $CellContext`b) $CellContext`f + 
          37989 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
        7 (143 $CellContext`b (25 + 24 $CellContext`b) + 
          13 (113 + 349 $CellContext`b) $CellContext`f + 
          1515 $CellContext`f^2) $CellContext`k2^4) 
       Cos[$CellContext`\[Theta]12] + $CellContext`k2 (
        2 (143 ($CellContext`b (100 + 133 $CellContext`b) + 
            14 $CellContext`b2) + 
          39 (124 + 539 $CellContext`b) $CellContext`f + 
          6132 $CellContext`f^2) $CellContext`k1^3 + (
          286 ($CellContext`b (164 + 175 $CellContext`b) + 
            14 $CellContext`b2) + 
          13 (1448 + 4669 $CellContext`b) $CellContext`f + 
          19089 $CellContext`f^2) $CellContext`k1 $CellContext`k2^2 + 
        2 $CellContext`k1 ((143 $CellContext`b (68 + 91 $CellContext`b) + 
            195 (20 + 77 $CellContext`b) $CellContext`f + 
            5208 $CellContext`f^2) $CellContext`k1^2 + (
            143 $CellContext`b (158 + 133 $CellContext`b) + 
            39 (242 + 665 $CellContext`b) $CellContext`f + 
            9618 $CellContext`f^2) $CellContext`k2^2) 
         Cos[2 $CellContext`\[Theta]12] + $CellContext`k2 ((
            14014 $CellContext`b^2 + 
            91 $CellContext`b (165 + 221 $CellContext`f) + $CellContext`f (
              6565 + 8631 $CellContext`f)) $CellContext`k1^2 + 
          7 (91 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (403 + 
              285 $CellContext`f)) $CellContext`k2^2) 
         Cos[3 $CellContext`\[Theta]12] + (
          91 $CellContext`b (44 + 35 $CellContext`f) + $CellContext`f (1612 + 
            1995 $CellContext`f)) $CellContext`k1 $CellContext`k2^2 
         Cos[4 $CellContext`\[Theta]12])) + $CellContext`k1 $CellContext`P2 \
$CellContext`P3 ($CellContext`k1 (
         28 (143 $CellContext`b (2 + 3 $CellContext`b) + 
           78 (1 + 6 $CellContext`b) $CellContext`f + 
           135 $CellContext`f^2) $CellContext`k1^4 + (
           143 ($CellContext`b (327 + 532 $CellContext`b) - 
             224 $CellContext`b2) + 
           13 (1583 + 7189 $CellContext`b) $CellContext`f + 
           31815 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
         58058 $CellContext`b2 $CellContext`k2^4) 
        Cos[$CellContext`\[Theta]12] + $CellContext`k2 (
         2 (286 (34 $CellContext`b + 56 $CellContext`b^2 - 7 $CellContext`b2) + 
           39 (100 + 511 $CellContext`b) $CellContext`f + 
           6363 $CellContext`f^2) $CellContext`k1^4 + (
           143 ($CellContext`b (87 + 140 $CellContext`b) - 
             266 $CellContext`b2) + 
           13 (421 + 2009 $CellContext`b) $CellContext`f + 
           9135 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
         10010 $CellContext`b2 $CellContext`k2^4 + 
         2 (3 (572 $CellContext`b (6 + 7 $CellContext`b) + 
             13 (96 + 385 $CellContext`b) $CellContext`f + 
             1659 $CellContext`f^2) $CellContext`k1^4 + (
             429 $CellContext`b (17 + 28 $CellContext`b) + 
             13741 $CellContext`b $CellContext`f + 4515 $CellContext`f^2 + 
             247 ((-77) $CellContext`b2 + 
               13 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^2 - 
           7007 $CellContext`b2 $CellContext`k2^4) 
          Cos[2 $CellContext`\[Theta]12] + $CellContext`k1 $CellContext`k2 (((
               143 $CellContext`b (121 + 84 $CellContext`b) + 
               13 (433 + 1547 $CellContext`b) $CellContext`f + 
               5985 $CellContext`f^2) $CellContext`k1^2 - 
             14014 $CellContext`b2 $CellContext`k2^2) 
            Cos[3 $CellContext`\[Theta]12] + (
             455 $CellContext`b (11 + 7 $CellContext`f) + 
             3 $CellContext`f (403 + 
               245 $CellContext`f)) $CellContext`k1 $CellContext`k2 
            Cos[4 $CellContext`\[Theta]12])))) Sin[$CellContext`\[Theta]12]^2],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.7054798671239634`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"16\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 16],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.705479867141307*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"601.184647`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 4, 2, 601.184647],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479867145647*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"2\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 2],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705479867149585*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.70547986715335*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.705479867157118*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Cos[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054798671614113`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"4\\\"]}], \\\" \
\\\", SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\
\\\"}]]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \\\"]\\\"}], \
\\\"2\\\"]}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\"2\\\"}]], \\\" \
\\\", RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 3, 
   Rational[-3, 4] (Rational[35, 2]/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] (1 - Cos[$CellContext`w]^2)^Rational[3, 2] 
   Sin[3 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054798671656513`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 3, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.705479867169959*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"3\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Phi]\\\"}]], \\\" \\\", SqrtBox[FractionBox[\\\"35\\\", \
\\\"\[Pi]\\\"]], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"3\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 3, 
   Rational[-3, 8] 
   E^(Complex[0, 3] $CellContext`\[Phi]) (35/Pi)^Rational[1, 2] 
   Cos[$CellContext`w] Sin[$CellContext`w]^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054798671736717`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"3\\\"}]\\)s\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"k1\\\"}], \\\" \
\\\", \\\"P2\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"k1\\\", \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}]}], \\\"-\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b2\\\"}]}], \\\")\\\
\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"12\\\", \\\"+\\\", RowBox[{\\\"91\\\", \\\" \\\", \\\"b\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"420\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"2002\\\", \\\" \\\", \\\"b2\\\", \\\" \\\
\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"b\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"6\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"75\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"-\\\", \
RowBox[{\\\"286\\\", \\\" \\\", \\\"b2\\\", \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"65\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"k2\\\", \\\"4\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\
\", \\\"P3\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"143\\\"}], \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"8\\\"}], \\\"+\\\
\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"78\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"315\\\", \\\" \\\", SuperscriptBox[\
\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"36\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"7\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"39\\\", \\\"+\\\", RowBox[{\\\"35\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
\\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"78\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"14\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"P1\\\", \\\" \\\", \
\\\"P2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"78\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"15\\\", \\\" \
\\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"34\\\", \\\"+\\\", RowBox[{\\\"49\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"442\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\
\"}], \\\"+\\\", RowBox[{\\\"1575\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"b\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \
\\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\
\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"k1\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"8\\\", \\\" \
\\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\
\\\"75\\\", \\\" \\\", SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"31\\\", \\\"+\\\", RowBox[{\\\"28\\\
\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"93\\\", \\\"+\\\", \
RowBox[{\\\"343\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"1260\\\", \\\" \\\", SuperscriptBox[\\\"f\
\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k2\\\", \
\\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"14\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"13\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"33\\\", \\\"+\\\
\", RowBox[{\\\"161\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \\\
\"f\\\"}], \\\"+\\\", RowBox[{\\\"630\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Theta]12\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"26\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"13\\\", \\\" \\\", \
\\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \
\\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"9009\\\", \\\" \\\", \
SqrtBox[\\\"70\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`s\)]\) = `3`", 4, 3, Rational[1, 9009] 
    70^Rational[-1, 
       2] $CellContext`f^2 $CellContext`k1^(-1) $CellContext`k2^(-1) \
($CellContext`k1^2 + $CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) (-$CellContext`k1 $CellContext`P2 \
$CellContext`P3 ($CellContext`k1 + 
       2 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       7 (143 $CellContext`b^2 + 78 $CellContext`b $CellContext`f + 
         15 $CellContext`f^2) $CellContext`k1^4 + 
       2 (143 ($CellContext`b (2 + 7 $CellContext`b) - 7 $CellContext`b2) + 
         13 (12 + 91 $CellContext`b) $CellContext`f + 
         420 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 - 
       2002 $CellContext`b2 $CellContext`k2^4 + 
       2 $CellContext`k1 $CellContext`k2 (
         7 ((143 $CellContext`b (1 + $CellContext`b) + 
             39 (1 + 6 $CellContext`b) $CellContext`f + 
             75 $CellContext`f^2) $CellContext`k1^2 - 
           286 $CellContext`b2 $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + (
           65 $CellContext`b (11 + 7 $CellContext`f) + 
           3 $CellContext`f (39 + 
             35 $CellContext`f)) $CellContext`k1 $CellContext`k2 
          Cos[2 $CellContext`\[Theta]12])) - $CellContext`k2^4 \
$CellContext`P1 $CellContext`P3 (((-143) $CellContext`b (-8 + 
          7 $CellContext`b) + 78 (4 + 7 $CellContext`b) $CellContext`f + 
        315 $CellContext`f^2) $CellContext`k1^2 + 
      14 (143 $CellContext`b (1 + $CellContext`b) + 
        13 (3 + 13 $CellContext`b) $CellContext`f + 
        45 $CellContext`f^2) $CellContext`k2^2 + 
      36 (13 $CellContext`b (11 + 7 $CellContext`f) + $CellContext`f (39 + 
          35 $CellContext`f)) $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12] + (
        78 (11 $CellContext`b + 3 $CellContext`f) $CellContext`k1^2 + 
        14 (13 $CellContext`b (11 + 5 $CellContext`f) + 
          3 $CellContext`f (13 + 10 $CellContext`f)) $CellContext`k2^2) 
       Cos[2 $CellContext`\[Theta]12] + 
      78 (11 $CellContext`b + 
        3 $CellContext`f) $CellContext`k1 $CellContext`k2 
       Cos[3 $CellContext`\[Theta]12]) + $CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       7 (143 $CellContext`b^2 + 78 $CellContext`b $CellContext`f + 
         15 $CellContext`f^2) $CellContext`k1^4 + (
         143 $CellContext`b (34 + 49 $CellContext`b) + 
         442 (3 + 14 $CellContext`b) $CellContext`f + 
         1575 $CellContext`f^2) $CellContext`k1^2 $CellContext`k2^2 + 
       14 (143 $CellContext`b (1 + $CellContext`b) + 
         13 (3 + 13 $CellContext`b) $CellContext`f + 
         45 $CellContext`f^2) $CellContext`k2^4 + 
       2 $CellContext`k2 ($CellContext`k1 (
           7 (143 $CellContext`b (1 + 3 $CellContext`b) + 
             39 (1 + 8 $CellContext`b) $CellContext`f + 
             75 $CellContext`f^2) $CellContext`k1^2 + (
             143 $CellContext`b (31 + 28 $CellContext`b) + 
             13 (93 + 343 $CellContext`b) $CellContext`f + 
             1260 $CellContext`f^2) $CellContext`k2^2) 
          Cos[$CellContext`\[Theta]12] + $CellContext`k2 (((
               143 $CellContext`b (11 + 14 $CellContext`b) + 
               13 (33 + 161 $CellContext`b) $CellContext`f + 
               630 $CellContext`f^2) $CellContext`k1^2 + 
             7 (13 $CellContext`b (11 + 5 $CellContext`f) + 
               3 $CellContext`f (13 + 10 $CellContext`f)) $CellContext`k2^2) 
            Cos[2 $CellContext`\[Theta]12] + (
             6 $CellContext`f (26 + 35 $CellContext`f) + 
             13 $CellContext`b (44 + 
               35 $CellContext`f)) $CellContext`k1 $CellContext`k2 
            Cos[3 $CellContext`\[Theta]12])))) Sin[$CellContext`\[Theta]12]^3],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0, 0, 1]]], "Print",
 CellChangeTimes->{3.705480230721387*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"17\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 17],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054802307330313`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"365.8094310000006`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 4, 3, 365.8094310000006],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054802307374783`*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"3\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 3],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705480230741473*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"*************************************   Start of \\!\
\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  h\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)   \
*************************************\"\>",
   StringForm[
   "*************************************   Start of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   *************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.49, 0.48, 0.78]]], "Print",
 CellChangeTimes->{3.705480230745378*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"l=\\!\\(\\*RowBox[{\\\"4\\\"}]\\) , \
m=\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\"\>",
   StringForm["l=`1` , m=`2`", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.22, 0.67, 0.5]]], "Print",
 CellChangeTimes->{3.7054802307501173`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
fshc[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`c\)]\) = fshc[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Cos[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705480230754403*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)s\\)]\\) = \
fshs[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \
\\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", \\\"\[Pi]\\\"]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\"+\\\", SuperscriptBox[RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"w\\\", \
\\\"]\\\"}], \\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Sin\\\", \\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[Phi]\\\"}], \\\"]\\\"}]}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`s\)]\) = fshs[`1`,`2`] = `3`", 4, 4, 
   Rational[3, 16] (35/Pi)^Rational[1, 2] (-1 + Cos[$CellContext`w]^2)^2 
   Sin[4 $CellContext`\[Phi]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.705480230758707*^9}],

Cell[BoxData[
 InterpretationBox["\<\"\\!\\(\\*SubscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\
\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\) = \
fsh[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}]\\)] = \\!\\(\
\\*RowBox[{\\\"Null\\\"}]\\)\"\>",
  StringForm[
  "\!\(\*SubscriptBox[\(Y\), \(`1`, `2`\)]\) = fsh[`1`,`2`] = `3`", 4, 4, 
   Null],
  Editable->False]], "Print",
 CellChangeTimes->{3.7054802307631063`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"c.f. : In Mathematica library: \
\\!\\(\\*SubsuperscriptBox[\\(Y\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\), \
\\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\\)(w,\[Phi]) = \
SphericalHarmonicY[\\!\\(\\*RowBox[{\\\"4\\\"}]\\),\\!\\(\\*RowBox[{\\\"4\\\"}\
]\\),w,\[Phi]] = \\!\\(\\*RowBox[{FractionBox[\\\"3\\\", \\\"16\\\"], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"4\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", \\\"\[Phi]\\\"}]], \\\" \\\", \
SqrtBox[FractionBox[\\\"35\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \
\\\"w\\\", \\\"]\\\"}], \\\"4\\\"]}]\\)\"\>",
  StringForm[
  "c.f. : In Mathematica library: \!\(\*SubsuperscriptBox[\(Y\), \(`1`\), \
\(`2`\)]\)(w,\[Phi]) = SphericalHarmonicY[`1`,`2`,w,\[Phi]] = `3`", 4, 4, 
   Rational[3, 16] 
   E^(Complex[0, 4] $CellContext`\[Phi]) (Rational[35, 2]/Pi)^Rational[1, 2] 
   Sin[$CellContext`w]^4],
  Editable->False]], "Print",
 CellChangeTimes->{3.705480230767015*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \
\\(\[Tilde]\\)], \\(3  h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \
\\!\\(\\*RowBox[{\\\"4\\\"}]\\)c\\)]\\) = \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"f\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"P1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\"+\\\
\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"143\\\", \\\" \\\", SuperscriptBox[\\\"b\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
\\\"f\\\"}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k1\\\", \\\"3\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"6\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"39\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"2\\\", \
\\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \
\\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"42\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \
\\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"k2\
\\\", \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"286\\\", \\\" \\\", \
SuperscriptBox[\\\"b\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"143\\\", \\\" \
\\\", \\\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"27\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\
\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"15\\\", \
\\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"44\\\", \\\"+\\\", \
RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"52\\\", \
\\\"+\\\", RowBox[{\\\"105\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\
\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{SuperscriptBox[\\\"k2\\\", \
\\\"4\\\"], \\\" \\\", \\\"P1\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"15\\\", \\\" \\\
\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k2\\\", \\\" \
\\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"143\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"4\\\", \\\"-\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"b\\\"}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"2\\\", \\\"+\\\", RowBox[{\\\"7\\\", \\\" \\\", \\\"b\\\"}]}], \\\
\")\\\"}], \\\" \\\", \\\"f\\\"}], \\\"+\\\", RowBox[{\\\"63\\\", \\\" \\\", \
SuperscriptBox[\\\"f\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"39\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"11\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", \\\"f\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Theta]12\\\"}], \
\\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{\\\"k1\\\", \\\" \\\", \\\"P2\\\", \\\" \\\", \\\"P3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"21\\\", \\\" \\\", \\\"f\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"13\\\", \\\" \\\", \\\"b\\\"}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}], \\\" \
\\\", SuperscriptBox[\\\"k1\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"1001\\\"}], \
\\\" \\\", \\\"b2\\\"}], \\\"+\\\", RowBox[{\\\"26\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", RowBox[{\\\"21\\\
\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\
\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"26\\\", \\\"+\\\
\", RowBox[{\\\"105\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\\\", \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"1001\\\", \
\\\" \\\", \\\"b2\\\", \\\" \\\", SuperscriptBox[\\\"k2\\\", \\\"4\\\"]}], \\\
\"+\\\", RowBox[{\\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"7\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"143\\\", \\\" \\\", \\\
\"b\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"f\\\"}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"f\\\", \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"45\\\", \\\" \\\", \
\\\"f\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"k1\
\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"286\\\", \\\" \\\", \\\"b2\\\", \\\
\" \\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"65\\\", \\\" \\\", \\\"b\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"11\\\", \\\"+\\\", \
RowBox[{\\\"7\\\", \\\" \\\", \\\"f\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"f\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"13\\\", \\\"+\\\", RowBox[{\\\"35\\\", \\\" \\\", \\\"f\\\"}]}], \
\\\")\\\"}]}]}], \\\")\\\"}], \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \
\\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[Theta]12\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sin\\\", \\\"[\\\", \\\"\
\[Theta]12\\\", \\\"]\\\"}], \\\"4\\\"]}], RowBox[{\\\"9009\\\", \\\" \\\", \
SqrtBox[\\\"35\\\"], \\\" \\\", \\\"k1\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"k1\\\", \
\\\"2\\\"], \\\"+\\\", SuperscriptBox[\\\"k2\\\", \\\"2\\\"], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"k1\\\", \\\" \\\", \\\"k2\\\", \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", \\\"\[Theta]12\\\", \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\"2\\\"]}]]\\)\"\>",
   StringForm[
   "\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \
\(`1`, `2`c\)]\) = `3`", 4, 4, Rational[1, 9009] 
    35^Rational[-1, 
       2] $CellContext`f^2 $CellContext`k1^(-1) ($CellContext`k1^2 + \
$CellContext`k2^2 + 
      2 $CellContext`k1 $CellContext`k2 
       Cos[$CellContext`\[Theta]12])^(-2) ($CellContext`P1 $CellContext`P2 \
($CellContext`k1^2 + $CellContext`k2^2 + 
       2 $CellContext`k1 $CellContext`k2 Cos[$CellContext`\[Theta]12]) (
       7 (143 $CellContext`b^2 + 39 $CellContext`b $CellContext`f + 
         6 $CellContext`f^2) $CellContext`k1^3 + (
         143 $CellContext`b (6 + 7 $CellContext`b) + 
         39 (2 + 7 $CellContext`b) $CellContext`f + 
         42 $CellContext`f^2) $CellContext`k1 $CellContext`k2^2 + \
$CellContext`k2 
        Cos[$CellContext`\[Theta]12] (
         7 (286 $CellContext`b^2 + 
           143 $CellContext`b (1 + $CellContext`f) + $CellContext`f (13 + 
             27 $CellContext`f)) $CellContext`k1^2 + 
         7 (13 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (13 + 
             15 $CellContext`f)) $CellContext`k2^2 + 
         2 (13 $CellContext`b (44 + 35 $CellContext`f) + $CellContext`f (52 + 
             105 $CellContext`f)) $CellContext`k1 $CellContext`k2 
          Cos[$CellContext`\[Theta]12])) - $CellContext`k2^4 $CellContext`P1 \
$CellContext`P3 (
      7 (13 $CellContext`b (11 + 5 $CellContext`f) + $CellContext`f (13 + 
          15 $CellContext`f)) $CellContext`k2 
       Cos[$CellContext`\[Theta]12] + $CellContext`k1 (
        143 (4 - 7 $CellContext`b) $CellContext`b + 
        26 (2 + 7 $CellContext`b) $CellContext`f + 63 $CellContext`f^2 + 
        39 (11 $CellContext`b + $CellContext`f) 
         Cos[2 $CellContext`\[Theta]12])) - $CellContext`k1 $CellContext`P2 \
$CellContext`P3 (
      21 $CellContext`f (13 $CellContext`b + 
        3 $CellContext`f) $CellContext`k1^4 + ((-1001) $CellContext`b2 + 
        26 $CellContext`b (11 + 21 $CellContext`f) + 
        2 $CellContext`f (26 + 
          105 $CellContext`f)) $CellContext`k1^2 $CellContext`k2^2 - 
      1001 $CellContext`b2 $CellContext`k2^4 + $CellContext`k1 \
$CellContext`k2 (
        7 ((143 $CellContext`b (1 + $CellContext`f) + $CellContext`f (13 + 
              45 $CellContext`f)) $CellContext`k1^2 - 
          286 $CellContext`b2 $CellContext`k2^2) 
         Cos[$CellContext`\[Theta]12] + (
          65 $CellContext`b (11 + 7 $CellContext`f) + 
          3 $CellContext`f (13 + 
            35 $CellContext`f)) $CellContext`k1 $CellContext`k2 
         Cos[2 $CellContext`\[Theta]12]))) Sin[$CellContext`\[Theta]12]^4],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[0.5, 0, 0.5]]], "Print",
 CellChangeTimes->{3.705480396604351*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\">>> Eq.(B\\!\\(\\*RowBox[{\\\"18\\\"}]\\))\"\>",
   StringForm[">>> Eq.(B`1`)", 18],
   Editable->False],
  StripOnInput->False,
  FontSize->13,
  FontColor->RGBColor[1, 0, 0]]], "Print",
 CellChangeTimes->{3.7054803966156816`*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Calc. duration for \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\): \\!\\(\\*RowBox[{\\\"167.73504500000126`\\\"}]\\)s\"\>",
  StringForm[
  "Calc. duration for \!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\
\)], \(3  h\), \(`1`, `2`\)]\): `3`s", 4, 4, 167.73504500000126`],
  Editable->False]], "Print",
 CellChangeTimes->{3.705480396619772*^9}],

Cell[BoxData[
 StyleBox[
  InterpretationBox["\<\"**************************************   End of \
\\!\\(\\*SubsuperscriptBox[OverscriptBox[\\(B\\), \\(\[Tilde]\\)], \\(3  \
h\\), \\(\\!\\(\\*RowBox[{\\\"4\\\"}]\\), \\!\\(\\*RowBox[{\\\"4\\\"}]\\)\\)]\
\\)   **************************************\"\>",
   StringForm[
   "**************************************   End of \
\!\(\*SubsuperscriptBox[OverscriptBox[\(B\), \(\[Tilde]\)], \(3  h\), \(`1`, \
`2`\)]\)   **************************************", 4, 4],
   Editable->False],
  StripOnInput->False,
  FontColor->RGBColor[0.14, 0.5, 0.75]]], "Print",
 CellChangeTimes->{3.705480396626193*^9}],

Cell[BoxData[
 InterpretationBox["\<\"Total Calc. duration: \
\\!\\(\\*RowBox[{\\\"5832.919554000001`\\\"}]\\) s\"\>",
  StringForm["Total Calc. duration: `1` s", 5832.919554000001],
  Editable->False]], "Print",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{3.705480396836433*^9, 3.705481350902948*^9, 
  3.705481403882443*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{903, 965},
WindowMargins->{{154, Automatic}, {Automatic, 33}},
CellContext->Notebook,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (2016\:5e749\
\:670826\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5143, 121, 333, "Input"],
Cell[5704, 143, 136, 3, 32, "Input"],
Cell[5843, 148, 407, 7, 54, "Input"],
Cell[6253, 157, 809, 18, 82, "Input"],
Cell[7065, 177, 347, 8, 32, "Input"],
Cell[7415, 187, 468, 9, 46, "Input"],
Cell[7886, 198, 673, 22, 98, "Input"],
Cell[8562, 222, 442, 13, 41, "Input"],
Cell[9007, 237, 2705, 74, 242, "Input"],
Cell[11715, 313, 3259, 99, 199, "Input"],
Cell[14977, 414, 101, 3, 46, "Input"],
Cell[15081, 419, 273, 9, 5, "Text"],
Cell[15357, 430, 597, 16, 32, "Input"],
Cell[15957, 448, 3536, 109, 372, "Input"],
Cell[19496, 559, 273, 9, 5, "Text"],
Cell[19772, 570, 775, 17, 54, "Input"],
Cell[20550, 589, 281, 7, 35, "Input"],
Cell[20834, 598, 7531, 259, 658, "Input"],
Cell[28368, 859, 273, 9, 5, "Text"],
Cell[28644, 870, 102, 3, 46, "Input"],
Cell[CellGroupData[{
Cell[28771, 877, 20912, 553, 2556, "Input"],
Cell[CellGroupData[{
Cell[49708, 1434, 651, 13, 30, "Print"],
Cell[50362, 1449, 302, 8, 24, "Print"],
Cell[50667, 1459, 524, 10, 38, "Print"],
Cell[51194, 1471, 428, 8, 27, "Print"],
Cell[51625, 1481, 521, 10, 38, "Print"],
Cell[52149, 1493, 675, 12, 38, "Print"],
Cell[52827, 1507, 46083, 671, 722, "Print"],
Cell[98913, 2180, 508, 9, 30, "Print"],
Cell[99424, 2191, 647, 13, 30, "Print"],
Cell[100074, 2206, 649, 13, 30, "Print"],
Cell[100726, 2221, 304, 8, 24, "Print"],
Cell[101033, 2231, 641, 11, 46, "Print"],
Cell[101677, 2244, 427, 8, 27, "Print"],
Cell[102107, 2254, 637, 11, 46, "Print"],
Cell[102747, 2267, 791, 13, 46, "Print"],
Cell[103541, 2282, 320, 9, 25, "Print"],
Cell[103864, 2293, 506, 9, 30, "Print"],
Cell[104373, 2304, 650, 13, 30, "Print"],
Cell[105026, 2319, 651, 13, 30, "Print"],
Cell[105680, 2334, 302, 8, 24, "Print"],
Cell[105985, 2344, 860, 14, 46, "Print"],
Cell[106848, 2360, 860, 14, 46, "Print"],
Cell[107711, 2376, 434, 9, 27, "Print"],
Cell[108148, 2387, 1024, 18, 46, "Print"],
Cell[109175, 2407, 320, 9, 25, "Print"],
Cell[109498, 2418, 506, 9, 30, "Print"],
Cell[110007, 2429, 650, 13, 30, "Print"],
Cell[110660, 2444, 649, 13, 30, "Print"],
Cell[111312, 2459, 302, 8, 24, "Print"],
Cell[111617, 2469, 800, 13, 46, "Print"],
Cell[112420, 2484, 428, 8, 27, "Print"],
Cell[112851, 2494, 796, 13, 46, "Print"],
Cell[113650, 2509, 950, 15, 46, "Print"],
Cell[114603, 2526, 51255, 754, 883, "Print"],
Cell[165861, 3282, 489, 9, 30, "Print"],
Cell[166353, 3293, 650, 13, 30, "Print"],
Cell[167006, 3308, 649, 13, 30, "Print"],
Cell[167658, 3323, 302, 8, 24, "Print"],
Cell[167963, 3333, 954, 16, 46, "Print"],
Cell[168920, 3351, 956, 16, 46, "Print"],
Cell[169879, 3369, 434, 9, 27, "Print"],
Cell[170316, 3380, 1112, 19, 46, "Print"],
Cell[171431, 3401, 36971, 538, 630, "Print"],
Cell[208405, 3941, 279, 8, 25, "Print"],
Cell[208687, 3951, 503, 9, 30, "Print"],
Cell[209193, 3962, 647, 13, 30, "Print"],
Cell[209843, 3977, 649, 13, 30, "Print"],
Cell[210495, 3992, 302, 8, 24, "Print"],
Cell[210800, 4002, 927, 15, 46, "Print"],
Cell[211730, 4019, 926, 15, 46, "Print"],
Cell[212659, 4036, 436, 9, 27, "Print"],
Cell[213098, 4047, 1053, 18, 46, "Print"],
Cell[214154, 4067, 30552, 443, 515, "Print"],
Cell[244709, 4512, 279, 8, 25, "Print"],
Cell[244991, 4522, 503, 9, 30, "Print"],
Cell[245497, 4533, 648, 13, 30, "Print"],
Cell[246148, 4548, 651, 13, 30, "Print"],
Cell[246802, 4563, 302, 8, 24, "Print"],
Cell[247107, 4573, 906, 15, 46, "Print"],
Cell[248016, 4590, 430, 8, 27, "Print"],
Cell[248449, 4600, 902, 15, 46, "Print"],
Cell[249354, 4617, 1056, 17, 46, "Print"],
Cell[250413, 4636, 320, 9, 25, "Print"],
Cell[250736, 4647, 508, 9, 30, "Print"],
Cell[251247, 4658, 648, 13, 30, "Print"],
Cell[251898, 4673, 649, 13, 30, "Print"],
Cell[252550, 4688, 302, 8, 24, "Print"],
Cell[252855, 4698, 1162, 19, 46, "Print"],
Cell[254020, 4719, 1162, 19, 46, "Print"],
Cell[255185, 4740, 434, 9, 27, "Print"],
Cell[255622, 4751, 1226, 20, 46, "Print"],
Cell[256851, 4773, 320, 9, 25, "Print"],
Cell[257174, 4784, 503, 9, 30, "Print"],
Cell[257680, 4795, 648, 13, 30, "Print"],
Cell[258331, 4810, 649, 13, 30, "Print"],
Cell[258983, 4825, 302, 8, 24, "Print"],
Cell[259288, 4835, 1022, 17, 46, "Print"],
Cell[260313, 4854, 1024, 17, 46, "Print"],
Cell[261340, 4873, 436, 9, 27, "Print"],
Cell[261779, 4884, 1144, 19, 46, "Print"],
Cell[262926, 4905, 322, 9, 25, "Print"],
Cell[263251, 4916, 503, 9, 30, "Print"],
Cell[263757, 4927, 648, 13, 30, "Print"],
Cell[264408, 4942, 648, 13, 30, "Print"],
Cell[265059, 4957, 304, 8, 24, "Print"],
Cell[265366, 4967, 1031, 17, 46, "Print"],
Cell[266400, 4986, 1033, 17, 46, "Print"],
Cell[267436, 5005, 436, 9, 27, "Print"],
Cell[267875, 5016, 1030, 18, 46, "Print"],
Cell[268908, 5036, 319, 9, 25, "Print"],
Cell[269230, 5047, 506, 9, 30, "Print"],
Cell[269739, 5058, 647, 13, 30, "Print"],
Cell[270389, 5073, 649, 13, 30, "Print"],
Cell[271041, 5088, 304, 8, 24, "Print"],
Cell[271348, 5098, 934, 17, 44, "Print"],
Cell[272285, 5117, 428, 8, 27, "Print"],
Cell[272716, 5127, 928, 17, 44, "Print"],
Cell[273647, 5146, 1082, 19, 44, "Print"],
Cell[274732, 5167, 39594, 581, 745, "Print"],
Cell[314329, 5750, 503, 9, 30, "Print"],
Cell[314835, 5761, 648, 13, 30, "Print"],
Cell[315486, 5776, 651, 13, 30, "Print"],
Cell[316140, 5791, 302, 8, 24, "Print"],
Cell[316445, 5801, 1264, 21, 46, "Print"],
Cell[317712, 5824, 1265, 21, 46, "Print"],
Cell[318980, 5847, 434, 9, 27, "Print"],
Cell[319417, 5858, 1312, 21, 46, "Print"],
Cell[320732, 5881, 30081, 442, 561, "Print"],
Cell[350816, 6325, 281, 8, 25, "Print"],
Cell[351100, 6335, 491, 9, 30, "Print"],
Cell[351594, 6346, 648, 13, 30, "Print"],
Cell[352245, 6361, 651, 13, 30, "Print"],
Cell[352899, 6376, 302, 8, 24, "Print"],
Cell[353204, 6386, 1174, 18, 46, "Print"],
Cell[354381, 6406, 1174, 18, 46, "Print"],
Cell[355558, 6426, 434, 9, 27, "Print"],
Cell[355995, 6437, 1300, 21, 46, "Print"],
Cell[357298, 6460, 25869, 376, 469, "Print"],
Cell[383170, 6838, 279, 8, 25, "Print"],
Cell[383452, 6848, 489, 9, 30, "Print"],
Cell[383944, 6859, 648, 13, 30, "Print"],
Cell[384595, 6874, 648, 13, 30, "Print"],
Cell[385246, 6889, 302, 8, 24, "Print"],
Cell[385551, 6899, 1121, 18, 46, "Print"],
Cell[386675, 6919, 1121, 18, 46, "Print"],
Cell[387799, 6939, 434, 9, 27, "Print"],
Cell[388236, 6950, 1121, 19, 46, "Print"],
Cell[389360, 6971, 16216, 239, 285, "Print"],
Cell[405579, 7212, 281, 8, 25, "Print"],
Cell[405863, 7222, 505, 9, 30, "Print"],
Cell[406371, 7233, 648, 13, 30, "Print"],
Cell[407022, 7248, 649, 13, 30, "Print"],
Cell[407674, 7263, 304, 8, 24, "Print"],
Cell[407981, 7273, 938, 16, 46, "Print"],
Cell[408922, 7291, 938, 16, 46, "Print"],
Cell[409863, 7309, 436, 9, 27, "Print"],
Cell[410302, 7320, 1055, 18, 46, "Print"],
Cell[411360, 7340, 10549, 160, 193, "Print"],
Cell[421912, 7502, 281, 8, 25, "Print"],
Cell[422196, 7512, 506, 9, 30, "Print"],
Cell[422705, 7523, 648, 13, 30, "Print"],
Cell[423356, 7538, 351, 8, 24, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


